A technological capability scale for civilizations from the Kardashev and Barrow scales

We introduce a technological capability scale that ranks civilizations by the control operations they can perform per second. A control operation is defined as setting one binary degree of freedom of matter to a specified value, whatever its previous state. Building on constructor theory, we sort them into construction and its special cases on information media, namely processing, storage and transfer. The index $\Xi = K + B$ adds to the Kardashev index $K$ an efficiency index $B$ of energy per operation, measured from the thermal floor at the microwave background temperature. The Kardashev scale gives the ceiling for resets of thermally random bits with heat radiated into the present sky, and the Barrow scale gives the floor, which for such a reset is the thermal floor at the heat-rejection temperature at every level. Since 1950 the energy per logic operation has fallen 11.7 orders of magnitude, around 5 through miniaturization. Humanity, at $K = 0.73$, computes with CMOS logic gates at $B = -0.78$ in primary energy. We describe the ultimate technology, at $\Xi = 7.58$, which would dissipate the conjectured largest power $c^5/4G$ into an uncharged, non-rotating black hole near its largest mass in de Sitter space.

==> anc/code/README.txt <==
Code and data of the electronic supplementary material of
"A technological capability scale for civilizations from the Kardashev and Barrow scales" by Volkan Gurses.

figures/make_figures.py computes every number of the article and of Tables S1 to S3 of the supplement from the inputs written
in it, with their sources. Run it in its folder with Python 3, NumPy and Matplotlib (tested with Python 3.11, NumPy 2.4 and
Matplotlib 3.10):

    cd figures
    python3 make_figures.py > make_figures_output.txt

It draws the figures of the article (levels.pdf, systems.pdf and trajectory.pdf) and of the supplement (systems_b.pdf,
systems2.pdf and systems3.pdf), writes the rows of Table S1 (systems_table.tex) with write_systems_table.py, and prints every
value to standard output. make_figures_output.txt as provided is the output of the submitted version.

tables/make_table4.py reads the points of humanity's trajectory (trajectory.pdf) and humanity's energy from make_figures.py,
checks them against fig4_points.json and make_figures_output.txt, and writes Tables S2 and S3 (table4_revtex.tex):

    cd tables
    python3 make_table4.py


==> anc/code/figures/make_figures.py <==
"""Figures and numbers for 'A technological capability scale for civilizations from the Kardashev and Barrow scales'.

Run it from this folder as python3 make_figures.py > make_figures_output.txt

It writes Fig. 1 of the article to levels.pdf, Fig. 2 (the whole plane and the limits of known physics) to systems.pdf, Figs. S1
to S3 of the supplement (windows of Fig. 2(a)) to systems_b.pdf, systems2.pdf and systems3.pdf, Fig. 3 of the article to
trajectory.pdf (humanity's trajectory for four classes of control operation) and the rows of Table S1 to systems_table.tex and
systems_table_rspa.tex. It also writes plane.pdf, the (K, B) plane with the Barrow levels, which no current build includes. The
figure and table numbers in the comments below are those of the single-file build before the split (Figs. 3 to 5 for systems.pdf,
systems2.pdf and systems3.pdf, Fig. 6 for trajectory.pdf, Tables V to VII for Tables S1 to S3). It prints the numbers of Table I
(at T0), Table II, Table III, Table IV, Table S1 (the systems of Fig. 2 and Figs. S1 to S3) and Tables S2 and S3 (the points of
Fig. 3 and humanity's energy), of Secs. II to VI and of the appendix (the unit and the two references of the scale, the reliability reference, the
thermal floor of atoms and the exact work of confinement, humanity's processing, synthesis and fabrication, the radiators,
storage and transfer, the power from the levels below the atom and the edges of known physics). The points of Figs. 3 to 5 are
the entries of SYSTEMS3.

Run as python3 make_figures.py --rspa > make_figures_output.txt, it draws the figures of the Proc A build instead, at the width
5.315 in (135 mm) at which rspa/main.tex includes them, with every text at least 7.5 pt, and writes them to ../rspa/figures:
levels.pdf (Fig. 1), plane.pdf (Fig. 2), systems.pdf (Fig. 3, the whole plane) and systems_b.pdf (Fig. 4, processing by whole
machines). The other windows of Figs. 4 and 5 go to the electronic supplementary material as systems2.pdf and systems3.pdf of the
REVTeX build, and trajectory.pdf, drawn once at the Proc A width, serves both builds. It prints the same numbers. The sizes of each
build are in FONT and FIGSIZE, and the placements of the labels that differ in the Proc A figures in the tables that end in _RSPA.
In both builds, any text that overlaps another text, a marker, an arrow, a line it must not cross or a frame, leaves the figure,
or is smaller than the least size of its build is named on stderr.

The unit of B is kB T0 ln 2 with T0 = 2.725 K, the present temperature of the cosmic microwave background, which every
civilization at the present epoch measures alike. It is held fixed at this value, so B does not drift as the background
cools. Humanity's devices run and reject heat at 300 K, so humanity's thermal floor and its reliability reference are
evaluated at 300 K as data about humanity. Table I and Fig. 1 are evaluated with device and sink at T0.
"""
import math
import os
import sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, LogLocator, NullFormatter
from matplotlib.patheffects import withStroke
from matplotlib.lines import Line2D
from matplotlib.transforms import Bbox
from matplotlib.text import Text

# ---------------- constants (CODATA 2018) and inputs ----------------
kB = 1.380649e-23; hbar = 1.054571817e-34; c = 2.99792458e8; h = 2*math.pi*hbar
me = 9.1093837015e-31; mp = 1.67262192369e-27; u = 1.66053906660e-27
eV = 1.602176634e-19; lP = 1.616255e-35
G = 6.67430e-11; Lsun = 3.828e26
Mpc = 3.0856775814913673e22
ln2 = math.log(2)
H0 = 67.4e3/Mpc                     # Hubble constant, 67.4 km/s/Mpc (Planck 2018)
H_L = H0*math.sqrt(0.685)           # de Sitter rate, with the dark-energy density parameter 0.685 (Planck 2018)
T_dS = hbar*H_L/(2*math.pi*kB)      # temperature of the de Sitter horizon
T0 = 2.725                          # unit temperature of B, the present temperature of the microwave background (Fixsen 2009), held fixed
TCMB = 2.725                        # physical temperature of the background, which enters the radiator formula
TH = 300.0                          # humanity's devices run and reject heat at 300 K (data about humanity)
eT0 = kB*T0*ln2                     # unit of B, the thermal floor at T0 (26 yJ)
eL = kB*TH*ln2                      # humanity's thermal floor at 300 K
nu0 = 1e13                          # attempt frequency set by atomic vibrations
XR = math.log(nu0/H0)               # 70.6, the barrier that holds a bit for a Hubble time
eR = XR*kB*TH                       # reliability reference at 300 K, for humanity's devices
eR0 = XR*kB*T0                      # reliability reference at T0
yr = 3.15576e7                      # Julian year in s, used only to convert humanity's annual data
P2025 = 600.3e18/yr                 # 600.3 EJ total energy supply in 2025 (EI 2026)
P1950 = 100.7e18/yr                 # 100.7 EJ in 1950 (Smil 2017 via Our World in Data, incl. 27 EJ traditional biomass)
P_fos, eta_fos = 517.7/600.3*P2025, 1.1e-10   # fossil share of total energy supply, EI 2026 (oil 201.0, coal 166.0, gas 150.7 EJ)
M_fos = P_fos/(eta_fos*c**2)        # humanity's fuel flow in kg/s, used in Sec. IV D and Fig. 3
# primary-energy factors, the primary energy per unit of energy delivered at the device
F_EL = 2.3        # electricity 2025, world mix under the physical-energy-content TES (fossil 38%, nuclear 33%, bioenergy 30%,
                  # other renewables 1 to 1, Ember 2026 mix), divided by (1 - 6.5% T&D losses, World Bank, 2024 value), range 2.2 to 2.5
F_EL50 = 3.5      # electricity to 1950, US 1950 fossil steam heat rate 14,030 Btu/kWh (24.3%, EIA AER 2011 Table A6), 30% hydro and 13% losses
                  # (Tables 8.2a and 8.1) give 3.66, taken as 3.5 with a range 3 to 5, a lower bound for earlier years
F_ATP = 1.55      # glucose heating value per ATP, 2803 kJ/mol over about 30 ATP gives 93 kJ/mol against 1e-19 J (60 kJ/mol) per ATP
F_MON_R = 7.25    # monomer synthesis for the ribosome, (25 + 4)/4 phosphate bonds per amino acid against elongation alone (Lynch and Marinov 2015)
F_MON_P = 24      # monomer synthesis for an RNA polymerase, (46 + 2)/2 phosphate bonds per ribonucleotide against elongation alone (Lynch and Marinov 2015)
e_eniac_d = 150e3/5000           # 150 kW, 5,000 additions per second (War Department press release, 1946), at the device
e_eniac = e_eniac_d*F_EL50       # primary
e_elc_d = 29.685e6/1.809e18      # El Capitan, TOP500 November 2025, 29 685 kW at an Rmax of 1809 PFlop/s, whole machine, per 64-bit operation
e_elc = e_elc_d*F_EL
e_dgx_d = 10.2e3/8e15            # AI server, DGX H200, 10.2 kW max for about 8e15 dense 16-bit floating-point operations per second
                                 # (NVIDIA datasheet 2024), whole server, per operation
P_dgx, e_dgx = 10.2e3*F_EL, e_dgx_d*F_EL
e_opt_d = 17/800e9               # optical module, 800 Gb/s twin-port OSFP module, 17 W max (NVIDIA MMS4X00-NS datasheet 2025), per bit
P_opt, e_opt = 17*F_EL, e_opt_d*F_EL
e_ftqc_d = 2*6.25*1e-6           # fault-tolerant quantum computer (projected), 125 MW for 2e7 physical qubits (Parker and Vermeer 2023,
                                 # for Gidney and Ekera 2021), half the qubits reset every 1 us cycle, per reset at the wall
e_ftqc = e_ftqc_d*F_EL
e_willow_d = 26e3/(48/1.1e-6)    # Willow distance-7 surface code, 48 measure qubits per 1.1 us cycle, with the 26 kW measured for Sycamore
P_willow, e_willow = 26e3*F_EL, e_willow_d*F_EL   # Willow (2024) at the same 26 kW, primary
e_gate_d = 6.5e-16               # IRDS 2023 More Moore MM-9, CV^2 with FO3 load, HP, 2023
e_gate = e_gate_d*F_EL
e_add_d = 3e-14                  # 32-bit integer addition at 7 nm (Jouppi et al. 2021)
e_add = e_add_d*F_EL
# Processing counts each bit of a result as one control operation: an addition of n decimal digits sets n log2(10) bits of the
# sum, a w-bit addition w bits and a 64-bit floating-point operation 64. The _op constants are per operation in this sense.
N_DEC10 = 10*math.log2(10)       # 33.2 operations in an addition of ten decimal digits, ENIAC's
e_eniac_op_d, e_eniac_op = e_eniac_d/N_DEC10, e_eniac/N_DEC10
e_elc_op_d, e_elc_op = e_elc_d/64, e_elc/64
e_add_op_d, e_add_op = e_add_d/32, e_add/32
e_dgx_op_d, e_dgx_op = e_dgx_d/16, e_dgx/16
e_brad = 1e-16                   # Matrioshka brain, per processor operation (Bradbury)
e_atp = 1e-19                    # one ATP hydrolysis step
P_coli = 1e-12
# non-computing control operations (per specified bit), capacity convention at humanity's 2025 power
e_ribo_d = 4*e_atp/math.log2(20)         # ribosome on a designed mRNA, 4 NTP equivalents per amino acid, log2(20) bits
e_ribo = e_ribo_d*F_ATP*F_MON_R         # primary, glucose feedstock with monomers included
e_pol_d = 2*e_atp/2                     # polymerase on a designed template, 2 NTP equivalents per nucleotide, 2 bits
e_pol = e_pol_d*F_ATP*F_MON_P
N_wafer = 8.0e10/814.0*math.pi*150.0**2   # transistors per 300 mm wafer at H100 density (8.0e10 on 814 mm^2)
e_fab_d = 1396*3.6e6/N_wafer              # 1,396 kWh per wafer at N5 (imec, Boakes et al. 2023), per transistor (upper bound per specified bit)
e_fab = e_fab_d*F_EL
P_gfab = 1e5*1396*3.6e6/(yr/12)*F_EL      # TSMC GIGAFAB, more than 100 000 300 mm wafers per month, at 1,396 kWh of electricity
                                          # per wafer at N5, primary
m_H1, m_C12, m_Si, m_Pb = 1.00782503223*u, 12.0*u, 27.97692653465*u, 207.9766521*u   # atomic masses, 208Pb the heaviest stable atom

def Eloc(l, m):
    """Quantum (localization) energy, Eq. (Eloc), in a numerically stable form."""
    x = hbar*c/l
    if m == 0: return x
    M = m*c*c
    return x*x/(math.sqrt(x*x + M*M) + M)
def eps_floor(l, m, floor=eT0): return max(floor, Eloc(l, m))
def lnZbox(L, m, T):
    """ln of the partition function of a particle in a hard-walled box of length L."""
    a = (math.pi*hbar)**2/(2*m*L*L*kB*T)
    if a > 1e-3:
        n = np.arange(1, 400)
        return -a + math.log1p(float(np.sum(np.exp(-a*(n[1:]**2 - 1)))))
    k = np.arange(1, 50)
    th = math.sqrt(math.pi/a)*(1 + 2*float(np.sum(np.exp(-math.pi**2*k**2/a))))
    return math.log((th - 1)/2)
def Wconf(l, m, T):
    """Exact isothermal work to confine a particle to one of two regions of length l (hard walls)."""
    return kB*T*(lnZbox(2*l, m, T) - lnZbox(l, m, T))
def Qconf(l, m, T):
    """Heat released to the bath in the same confinement, T times the fall in entropy."""
    def S(L):
        a = (math.pi*hbar)**2/(2*m*L*L*kB*T)
        n = np.arange(1, int(max(400, 40/math.sqrt(a))) + 1, dtype=float)
        w = np.exp(-a*(n*n - 1))
        return -a + math.log(w.sum()) + float((a*n*n*w).sum()/w.sum())
    return kB*T*(S(2*l) - S(l))
def lcross(E, m):
    """Length at which Eloc(l, m) = E, from Eq. (Eloc) solved exactly (m = 0 gives hbar c/E)."""
    return hbar*c/math.sqrt(E*E + 2*E*m*c*c)
def mcross(E, l):
    """Mass above which Eloc(l, m) < E."""
    x = hbar*c/l
    return (x*x - E*E)/(2*E)/c**2
def lam_th(m, T): return h/math.sqrt(2*math.pi*m*kB*T)   # thermal de Broglie wavelength
eps0 = Eloc(1e-10, me)           # model value of an electron switch of atomic size, 0.61 aJ
def Kof(P): return (math.log10(P) - 6)/10
EREF = eT0                       # unit of B, the thermal floor at T0
def Bof(e): return 0.1*math.log10(EREF/e)
def Bfl(T): return Bof(kB*T*ln2)   # B_floor at a rejection temperature T, equal to (1/10) log10(T0/T)
def mstr(x, fmt=".2f"): return format(x, fmt).replace("-", "−")   # typographic minus sign for figure labels
def slope_angle(ax, x1, y1, x2, y2):
    """Angle in degrees on the page of the segment from (x1, y1) to (x2, y2) in the data coordinates of ax."""
    (a, b), (c, d) = ax.transData.transform([(x1, y1), (x2, y2)])
    return math.degrees(math.atan2(d - b, c - a))

ACCENT = "#b2182b"   # humanity's measured devices
GREY = "0.35"
halo = [withStroke(linewidth=2.2, foreground="white")]

plt.rcParams.update({
    "font.family": "cmr10", "mathtext.fontset": "cm", "axes.formatter.use_mathtext": True,
    "font.size": 8.5, "axes.labelsize": 8.5, "xtick.labelsize": 8, "ytick.labelsize": 8,
    "axes.linewidth": 0.6, "xtick.direction": "in", "ytick.direction": "in",
    "xtick.major.width": 0.6, "ytick.major.width": 0.6, "xtick.minor.width": 0.4, "ytick.minor.width": 0.4,
    "pdf.fonttype": 42, "ps.fonttype": 42,
})
FS = 7.5     # annotation size
kBT = r"$k_{\mathrm{B}}T$"
kBT0 = r"$k_{\mathrm{B}}T_0$"

# ---------------- the two builds ----------------
# The REVTeX build (main.tex) includes Figs. 2 to 6 at 0.89\textwidth, 6.27 in, the width Figs. 2 to 5 are drawn at, and Fig. 1
# at 0.76\textwidth. The Proc A build (rspa/main.tex) includes its figures at \textwidth, 135 mm or 5.315 in, and the Royal
# Society asks for text of at least 7.5 pt at the printed size. With --rspa, Figs. 1 to 4 of Proc A are drawn at exactly that
# width, so that they are included at their natural size, with labels of 8 pt (the labels of the points of the systems and the
# text of the inset of Fig. 1 7.5 pt) and axis labels of 8.5 pt, and written to ../rspa/figures. FONT gives the font size of each
# role in points and FIGSIZE the size of each figure in inches, as (REVTeX, Proc A). The names that the trajectory figure uses (FS,
# halo and the rcParams) are the same in both builds, and it is drawn only in the REVTeX build.
RSPA = "--rspa" in sys.argv[1:]
OUT = os.path.join("..", "rspa", "figures") if RSPA else "."
if RSPA: os.makedirs(OUT, exist_ok=True)
MINPT = 7.5 if RSPA else None   # least size of a text in points, below which it is named on stderr (not checked for REVTeX)
FONT = {k: v[RSPA] for k, v in {
    "label":  (FS,  8.0),   # labels of points, lines, bands and arrows in Figs. 1 and 2, and the type lines of Figs. 2 and 3
    "note1":  (6.5, 8.0),   # grey notes and the labels of the horizontal lines and of hbar c/l in Fig. 1
    "top1":   (7.0, 8.0),   # levels on the top axis of Fig. 1
    "rtick1": (7.0, 8.0),   # ticks of the right-hand axis of Fig. 1
    "inset1": (6.0, 7.5),   # text, ticks and levels of the inset of Fig. 1
    "rlabel": (7.5, 8.5),   # labels of the right-hand axes
    "barrow": (7.5, 8.0),   # levels on the right-hand Barrow axis of Figs. 2 and 3, and the note on Omega-minus
    "xi":     (7.0, 8.0),   # labels of the diagonals of constant Xi in Fig. 2 and in (a) of Fig. 3
    "xib":    (6.0, 7.5),   # labels of the diagonals in the windows of Figs. 3 to 5
    "floor3": (7.0, 8.0),   # labels of the thermal floors in (a) of Fig. 3
    "pt3":    (6.5, 7.5),   # labels of the points of Figs. 3 to 5, the legend, the gains and the note on the grey arrow
    "letter": (9.0, 9.0),   # panel letters and titles of Figs. 3 to 5
}.items()}
FIGSIZE = {k: v[RSPA] for k, v in {
    "levels":  ((5.33, 3.7), (5.315, 4.5)),   # REVTeX saved with a tight bounding box, Proc A at its full size
    "plane":   ((6.27, 4.0), (5.315, 4.4)),
}.items()}

# Classes of control operation in legend order, each with its colour, marker and marker size in points. Construction is the general
# class of constructor theory, so the programmable quantum field, counted by operations of every class, is construction. Figs. 2 to 5
# mark their points with this code, and Fig. 6 repeats it in CLS4. The
# shape follows the class as well as the colour, so identity never rests on colour alone. Processing keeps ACCENT, and the other
# three hues are the blue, aqua and yellow of the validated reference palette of the dataviz skill (palette.md). validate_palette.js
# on the four colours (--mode light --pairs all) passes the lightness band, the chroma floor, the CVD separation (worst pair yellow
# and aqua, Delta E 9.1 under protanopia) and the normal-vision floor (worst pair yellow and aqua, Delta E 22.9). It warns that aqua
# (2.74) and yellow (2.11) have a contrast below 3 to 1 on white, which the direct labels relieve, since every point carries a
# label in black ink beside the marker shape of its class.
CLS3 = {
    "processing":   (ACCENT,    "o", 4.5),   # the bit is overwritten after use
    "storage":      ("#2a78d6", "s", 4.3),   # blue, the bit is held in place over time
    "transfer":     ("#1baf7a", "^", 5.0),   # aqua, the bit is recreated at another place
    "construction": ("#eda100", "D", 4.2),   # yellow, the bit is embodied in the structure of a product
}
def mark3(cls, filled):
    """Keyword arguments of plot for the marker of a class, filled (built or measured) or open (projected or hypothetical)."""
    col, mk, ms = CLS3[cls]
    if filled: return dict(marker=mk, ms=ms, color=col, mec="white", mew=0.5)
    return dict(marker=mk, ms=ms, mfc="white", mec=col, mew=0.9)

class _Box:
    """Rectangle in display coordinates with centre (cx, cy), half sizes hu, hv along its own axes and rotation ang in degrees."""
    def __init__(self, cx, cy, hu, hv, ang=0.0):
        self.c, self.h, a = np.array([cx, cy]), np.array([hu, hv]), math.radians(ang)
        self.ax = np.array([[math.cos(a), math.sin(a)], [-math.sin(a), math.cos(a)]])   # rows are the unit axes u and v
    @classmethod
    def of(cls, bb, pad=0.0): return cls((bb.x0 + bb.x1)/2, (bb.y0 + bb.y1)/2, bb.width/2 + pad, bb.height/2 + pad)
    def corners(self): return np.array([self.c + su*self.h[0]*self.ax[0] + sv*self.h[1]*self.ax[1] for su, sv in
                                        [(-1, -1), (1, -1), (1, 1), (-1, 1)]])
    def contains(self, xs, ys, w=0.0):
        d = np.column_stack([xs, ys]) - self.c
        return (np.abs(d @ self.ax[0]) < self.h[0] + w) & (np.abs(d @ self.ax[1]) < self.h[1] + w)
    def overlaps(self, o):
        """Separating-axis test of two rectangles."""
        for axis in list(self.ax) + list(o.ax):
            p, q = self.corners() @ axis, o.corners() @ axis
            if p.max() <= q.min() or q.max() <= p.min(): return False
        return True
    def inside(self, bb):
        k = self.corners(); return bb.x0 <= k[:, 0].min() and k[:, 0].max() <= bb.x1 and bb.y0 <= k[:, 1].min() and k[:, 1].max() <= bb.y1
    def meets(self, bb):
        k = self.corners(); return not (k[:, 0].max() <= bb.x0 or k[:, 0].min() >= bb.x1 or k[:, 1].max() <= bb.y0 or k[:, 1].min() >= bb.y1)

def text_box(t, r, pad=0.0):
    """_Box of the text alone (without the arrow of an annotation), rotated with the text, grown by pad in display units."""
    bb = Text.get_window_extent(t, r)
    ang = t.get_rotation()
    if ang % 180 == 0: return _Box.of(bb, pad)
    t.set_rotation(0); b0 = Text.get_window_extent(t, r); t.set_rotation(ang)
    return _Box((bb.x0 + bb.x1)/2, (bb.y0 + bb.y1)/2, b0.width/2 + pad, b0.height/2 + pad, ang)

# Each text is grown by CLEAR points on every side before the clash checks, so that two texts keep at least twice that apart and a
# text keeps CLEAR from a marker, a line or the frame.
CLEAR = float(os.environ.get("CLEAR", "1.0"))
def clash_check(fig, name, pad=CLEAR, canvas=True, quiet=False, only_across=False):
    """Print to stderr, headed by name, each text of fig that overlaps another text, a marker, an arrow or leader line, a legend, a
    line whose gid starts with 'curve' (not counting the part of it hidden by an inset) or an inset, that crosses the frame of its
    own axes, or that leaves the figure (canvas=True), each leader line that crosses a marker other than its own, each marker hidden
    by an inset, and, if MINPT is set, each text smaller than MINPT. The texts are those of every axes, inset and secondary axis
    and of the figure, the tick labels and the axis labels, each grown by pad points. Texts entirely outside the frame of their axes,
    such as the labels of the diagonals above it, are checked against the other texts, the markers and the edge of the figure. It
    returns the clashes it names, and quiet=True names none. only_across=True (Fig. 3, whose clashes() checks the texts of each axes
    among themselves and against the markers, arrows, legend and frame of that axes) leaves those pairs out."""
    fig.canvas.draw(); r = fig.canvas.get_renderer(); q0 = fig.dpi/72/2; pp = pad*fig.dpi/72
    axes = []
    def walk(a):
        axes.append(a)
        for ch in a.child_axes: walk(ch)
    for a in fig.axes: walk(a)
    def family(a):   # an axes and the axes inside it
        out = [a]
        for ch in a.child_axes: out += family(ch)
        return out
    # insets have a frame and a face of their own, whereas secondary axes, also children of their axes, have neither
    insets = [(a, ch, ch.get_window_extent(r), family(ch)) for a in axes for ch in a.child_axes
              if ch.patch.get_visible() and type(ch).__name__ != "SecondaryAxis"]
    nm = lambda t: (t.get_text() or t.get_gid() or "an arrow").replace("\n", " ")
    txt = []   # (text, name, box, axes whose frame it must not cross or None, axes it belongs to)
    for a in axes:
        for t in a.texts:
            if t.get_visible() and t.get_text(): txt.append((t, nm(t), text_box(t, r, pp), a, a))
        for axis in (a.xaxis, a.yaxis):
            if not axis.get_visible(): continue
            for tick in axis._update_ticks():
                for t in (tick.label1, tick.label2):
                    if t.get_visible() and t.get_text(): txt.append((t, "tick " + nm(t), text_box(t, r, pp), None, a))
            if axis.label.get_visible() and axis.label.get_text():
                txt.append((axis.label, nm(axis.label), text_box(axis.label, r, pp), None, a))
    txt += [(t, nm(t), text_box(t, r, pp), None, None) for t in fig.texts if t.get_visible() and t.get_text()]
    legs = [(a.get_legend(), a.get_legend().get_window_extent(r)) for a in axes if a.get_legend()]
    mk = [(ln.get_gid() or "a marker", a, Bbox.from_extents(x - q, y - q, x + q, y + q)) for a in axes for ln in a.lines
          if ln.get_visible() and ln.get_marker() not in (None, "None", "") for q in [(ln.get_markersize() + ln.get_markeredgewidth())*q0]
          for x, y in ln.get_transform().transform(np.column_stack([ln.get_xdata(), ln.get_ydata()]))]
    def samples(artist, path):
        """Points along the polylines of a path in display coordinates, at most one display unit apart, within the clip box of
        the artist that draws it."""
        pts = []
        for poly in path.to_polygons(closed_only=False):
            for (x0, y0), (x1, y1) in zip(poly[:-1], poly[1:]):
                if np.isfinite([x0, y0, x1, y1]).all():
                    n = int(max(abs(x1 - x0), abs(y1 - y0))) + 2
                    pts.append(np.column_stack([np.linspace(x0, x1, n), np.linspace(y0, y1, n)]))
        pts = np.concatenate(pts) if pts else np.zeros((0, 2))
        cb = artist.get_clip_box() if artist.get_clip_on() else None
        if cb is not None:
            pts = pts[(pts[:, 0] >= cb.x0) & (pts[:, 0] <= cb.x1) & (pts[:, 1] >= cb.y0) & (pts[:, 1] <= cb.y1)]
        return pts
    arrows = [(t, a, samples(p, p.get_transform().transform_path(p.get_path())), p.get_linewidth()*q0) for a in axes
              for t in a.texts for p in [getattr(t, "arrow_patch", None)] if p is not None and t.get_visible()]
    curves = [(ln.get_gid(), a, samples(ln, ln.get_transform().transform_path(ln.get_path())), ln.get_linewidth()*q0)
              for a in axes for ln in a.lines if ln.get_visible() and str(ln.get_gid()).startswith("curve")]
    hits = lambda s, w, box: len(s) > 0 and bool(box.contains(s[:, 0], s[:, 1], w).any())
    def hidden(box, a):   # a text that lies wholly on an inset of the axes a hides the lines of a beneath it
        return any(par is a and box.inside(bb) for par, ch, bb, _ in insets)
    found = []
    def say(s):
        found.append(s)
        if not quiet: print(f"clash in {name}: {s}", file=sys.stderr)
    figbox = fig.bbox
    same = lambda fa, ax2: only_across and fa is not None and fa is ax2   # a pair that clashes() checks
    for i, (ta, a, ba, fa, oa) in enumerate(txt):
        for tb, b, bb, fb, _ in txt[i + 1:]:
            if not same(fa, fb) and ba.overlaps(bb):
                say(f"'{a}' overlaps '{b}'")
                if os.environ.get("CLASHDEBUG"):
                    p0, q0_ = Text.get_window_extent(ta, r), Text.get_window_extent(tb, r)
                    gx = max(q0_.x0 - p0.x1, p0.x0 - q0_.x1)*72/fig.dpi; gy = max(q0_.y0 - p0.y1, p0.y0 - q0_.y1)*72/fig.dpi
                    print(f"    gaps x {gx:+.2f} pt, y {gy:+.2f} pt; boxes {[round(v*72/fig.dpi, 1) for v in p0.extents]} "
                          f"{[round(v*72/fig.dpi, 1) for v in q0_.extents]}", file=sys.stderr)
        for b, ma, bm in mk:
            if not same(fa, ma) and ba.overlaps(_Box.of(bm)): say(f"'{a}' overlaps {b}")
        for lg, bl in legs:
            if not same(fa, lg.axes) and ba.overlaps(_Box.of(bl)): say(f"'{a}' overlaps the legend")
        for owner, pa, s, w in arrows:
            if owner is not ta and not same(fa, pa) and not (oa is not pa and hidden(ba, pa)) and hits(s, w, ba):
                say(f"'{a}' overlaps the arrow of {nm(owner)}")
        for g, ca, s, w in curves:
            if not (oa is not ca and hidden(ba, ca)) and hits(s, w, ba): say(f"'{a}' overlaps {g[5:].strip() or 'a curve'}")
        for par, ch, bb, fam in insets:
            if oa not in fam and ba.meets(bb): say(f"'{a}' overlaps the inset")
        b0 = text_box(ta, r)   # the frame and the edge of the figure are tested without the clearance
        if fa is not None and not only_across:
            fr = fa.get_window_extent(r)
            if not b0.inside(fr) and b0.meets(fr): say(f"'{a}' crosses the frame")
        if canvas and not b0.inside(figbox): say(f"'{a}' leaves the figure")
        if MINPT and ta.get_fontsize() < MINPT - 1e-9: say(f"'{a}' is {ta.get_fontsize():g} pt, below {MINPT:g} pt")
    for owner, pa, s, w in arrows:   # leader lines, each of which may touch only its own marker
        if not owner.get_text() or only_across: continue
        x0, y0 = pa.transData.transform(owner.xy)
        for b, ma, bm in mk:
            if math.hypot((bm.x0 + bm.x1)/2 - x0, (bm.y0 + bm.y1)/2 - y0) > 1 and hits(s, w, _Box.of(bm)):
                say(f"the line of {nm(owner)} crosses {b}")
    for b, ma, bm in mk:
        if any(par is ma and _Box.of(bm).meets(bb) for par, ch, bb, _ in insets): say(f"{b} is hidden by the inset")
    if MINPT:
        for lg, _ in legs:
            for t in lg.get_texts():
                if t.get_fontsize() < MINPT - 1e-9: say(f"legend text '{nm(t)}' is {t.get_fontsize():g} pt, below {MINPT:g} pt")
    return found

# =====================================================================
# Fig. 1 (levels.pdf) shows the energy per operation across the Barrow levels at T0, with an inset where the curves
# leave the thermal floor. Measured points are humanity's, at 300 K and at the device.
# =====================================================================
ls = np.logspace(-36, 3, 1600)
E_massless = np.array([Eloc(l, 0) for l in ls])
curves = {  # name, mass, colour and linestyle
    "electron": (me, "k", "-"),
    "208Pb": (m_Pb, "0.4", "--"),   # the heaviest stable atom, every lighter atom lies between this curve and the nucleon
    "nucleon": (mp, "0.4", ":"),
}
def floored(m, floor=eT0): return np.array([eps_floor(l, m, floor) for l in ls])
def knee(e, floor=eT0):
    """Keep only the part of a massive-carrier curve that is distinguishable from hbar c / l and from the floor."""
    return np.where((e < 0.93*E_massless) & (e > 1.0001*floor), e, np.nan)
l_I = hbar*c/eT0                 # least I-minus length, 1.2 mm, where every carrier has only the thermal term
n_eniac = math.log10(e_eniac_op_d/eT0)   # orders of magnitude between an ENIAC operation and the floor at T0

def rewrap(text, new):
    """new, a label of text wrapped otherwise, after checking that it has the same words (labels are rewrapped, never shortened)."""
    assert new.replace("\n", " ") == text.replace("\n", " "), (text, new)
    return new

# Placement of the texts of Fig. 1. A text at a place has (x, y, ha, va) in data coordinates, the label of a point (dx, dy, ha, va)
# in points from it, and a rotated text (x, y) in data coordinates. inset is the frame of the inset in axes fractions, iylim its
# range in energy and ilevels the levels on its top axis. PLACE1_RSPA changes some of them for the Proc A build, where the inset is
# larger, III- and II- share a label on the top axis of the inset as on that of the main panel, and the ENIAC label stands above its
# point, between the inset and the right-hand frame. WRAP1_RSPA rewraps labels for the Proc A build.
PLACE1 = dict(
    quantum=(1e-31, 4e11, "left", "top"), floor300=(3e-35, eL*1.8, "left", "bottom"), rel=(3e-35, eR0/1.8, "left", "top"),
    floorT0=(3e-35, eT0/1.8, "left", "top"),
    plus=[(5, 1, "left", "bottom"), (-4, -4, "right", "top"), (5, 2, "left", "bottom")],   # +11 at V-, +15 at VI-, +32 at Omega-
    eniac=(-3, 5, "right", "bottom"), n_eniac=(2.5, 1e-9, "left", "center"), gate=(5, 0, "left", "center"),
    atp=(5, -2, "left", "center"), massless=(2e-32, 2e-2),
    inset=[0.43, 0.555, 0.285, 0.39], ixlim=(1e-13, 1e-6), iylim=(1e-24, 3e-16),
    ilevels=[(1e-10, "IV$^-$", "right"), (1e-9, "III$^-$", "right"), (2e-9, "II$^-$", "left")],
    i_rel=(8e-7, eR0/1.35, "right", "top"), i_floor=(1.3e-13, eT0*1.25, "left", "bottom"),
    i_electron=(3.5e-10, 8e-19, "left", "center"), i_pb=(1.3e-13, eR0/1.5, "left", "top"), i_exact=(1.5e-13, 1.3, "left", "bottom"),
    i_atp=(2.5, 0, "left", "top"), i_nucleon=(6.9e-12, 3e-18), i_massless=(4e-9, 1.3e-17),
)
PLACE1_RSPA = dict(
    quantum=(1e-32, 4e11, "left", "top"), eniac=(-11, 5, "center", "bottom"), atp=(30, -3, "left", "center", True),
    n_eniac=(0.4, 1e-9, "right", "center"),
    plus=[(2, 9, "left", "bottom"), (-4, -4, "right", "top"), (5, 2, "left", "bottom")],
    inset=[0.45, 0.535, 0.325, 0.41], ixlim=(2e-13, 2e-6), iylim=(6e-25, 9e-17),
    ilevels=[(1e-10, "IV$^-$", "right"), (1e-9, "III$^-$, II$^-$", "left"), (2e-9, "", "left")],
    i_rel=(1.8e-6, eR0/1.35, "right", "top"), i_floor=(2.2e-13, eT0/1.35, "left", "top"), i_exact=(1.8e-6, 1.3, "right", "bottom"),
    i_pb=(2.2e-13, 3e-22, "left", "top"), i_atp=(5, 3, "left", "top"), i_electron=(6e-10, 3e-18, "center", "center"),
)
WRAP1_RSPA = {"exact work, electron (thin line)": "exact work, electron\n(thin line)", "ATP step\n0.1 aJ": "ATP\nstep\n0.1 aJ"}
MARGIN1 = (0.55, 0.40, 0.42, 0.18)   # Proc A, margins of the frame in inches, left, right, bottom and top
if RSPA: PLACE1.update(PLACE1_RSPA)
def wrap1(text): return rewrap(text, WRAP1_RSPA[text]) if RSPA and text in WRAP1_RSPA else text

fig, ax = plt.subplots(figsize=FIGSIZE["levels"])
if RSPA:   # the frame at fixed margins in inches, so that the figure keeps its width of 5.315 in
    W1, H1 = FIGSIZE["levels"]; L1, R1, B1, T1 = MARGIN1
    fig.subplots_adjust(left=L1/W1, right=1 - R1/W1, bottom=B1/H1, top=1 - T1/H1)
XMIN, XMAX, YMIN, YMAX = 1e-36, 1e3, 1e-25, 1e12
def put1(axx, key, text, **kw):
    """A text of Fig. 1 at its place in PLACE1."""
    x, y, ha, va = PLACE1[key]
    return axx.text(x, y, wrap1(text), ha=ha, va=va, **kw)
def label1(axx, key, text, xy, **kw):
    """The label of the point xy of Fig. 1, at its offset in PLACE1, with a leader from its near edge when the entry has a fifth
    element True."""
    dx, dy, ha, va, *lead = PLACE1[key]
    if lead and lead[0]:
        kw["arrowprops"] = dict(arrowstyle="-", color="0.5", lw=0.4, shrinkA=1, shrinkB=3,
                                relpos=({"left": 0, "right": 1}.get(ha, 0.5), {"bottom": 0, "top": 1}.get(va, 0.5)))
    return axx.annotate(wrap1(text), xy, textcoords="offset points", xytext=(dx, dy), ha=ha, va=va, **kw)

# ---- main panel with all levels ----
ax.axvspan(XMIN, 1e-10, color="0.955", zorder=-2, lw=0)
put1(ax, "quantum", "quantum regime (model values)", fontsize=FONT["note1"], color="0.45")
ax.plot(ls, np.maximum(eT0, E_massless), color="0.55", lw=0.9, ls="-.", zorder=2, gid="curve hbar c/l")
for name, (m, col, lsty) in curves.items():
    ax.plot(ls, knee(floored(m)), color=col, lw=1.0, ls=lsty, zorder=3, gid="curve " + name)
ax.axhline(eL, color="0.45", lw=0.55, ls=(0, (4, 2.5)), zorder=4, gid="curve floor at 300 K")   # humanity's thermal floor at 300 K
ax.axhline(eR0, color="k", lw=0.8, ls=":", zorder=4, gid="curve reliability reference")
ax.axhline(eT0, color="k", lw=0.8, ls="-", zorder=4, gid="curve floor at T0")
put1(ax, "floor300", "thermal floor at 300 K, humanity's devices", fontsize=FONT["note1"], color="0.35", path_effects=halo, zorder=5)
put1(ax, "rel", f"{XR:.0f} " + kBT0 + " reliability reference", fontsize=FONT["note1"], path_effects=halo, zorder=5)
put1(ax, "floorT0", "thermal floor at $T_0$, " + kBT0 + r"$\ln 2$", fontsize=FONT["note1"], path_effects=halo, zorder=5)

# entries of Table I above the thermal floor at V-, VI- and Omega-minus, drawn as triangles labelled with their orders above it
for (l, m), (dx, dy, ha, va) in zip([(1e-15, mp), (1e-18, 0), (lP, 0)], PLACE1["plus"]):
    e = eps_floor(l, m)
    ax.plot(l, e, "^", color=GREY, ms=4.5, zorder=6, mec="white", mew=0.5)
    ax.annotate(f"$+{round(math.log10(e/eT0)):d}$", (l, e), textcoords="offset points", xytext=(dx, dy), fontsize=FONT["label"],
                ha=ha, va=va, path_effects=halo, zorder=7)
# humanity's measured devices at 300 K
ax.plot(1.0, e_eniac_op_d, "o", color=ACCENT, ms=4.5, zorder=6, mec="white", mew=0.5)
label1(ax, "eniac", "ENIAC operation\n(whole machine)", (1.0, e_eniac_op_d), fontsize=FONT["label"], color=ACCENT, path_effects=halo,
       zorder=7)
ax.plot([1.0, 1.0], [eT0, e_eniac_op_d], color=ACCENT, lw=0.6, ls=(0, (1.5, 2)), zorder=5, gid="curve ENIAC line")
put1(ax, "n_eniac", f"${e_eniac_op_d/eT0/10**math.floor(n_eniac):.0f}\\times10^{{{math.floor(n_eniac)}}}$", fontsize=FONT["label"],
     color=ACCENT, path_effects=halo, zorder=7)
ax.plot(1e-8, e_gate_d, "o", color=ACCENT, ms=4.5, zorder=6, mec="white", mew=0.5)
label1(ax, "gate", "logic gate,\n0.65 fJ", (1e-8, e_gate_d), fontsize=FONT["label"], color=ACCENT, path_effects=halo, zorder=7)
ax.plot(2e-9, e_atp, "D", color=GREY, ms=4, zorder=6, mec="white", mew=0.5)
label1(ax, "atp", "ATP", (2e-9, e_atp), fontsize=FONT["label"], path_effects=halo, zorder=7)

ax.set_xscale("log"); ax.set_yscale("log")
ax.set_xlim(XMIN, XMAX); ax.set_ylim(YMIN, YMAX)
ax.text(*PLACE1["massless"], "$\\hbar c/l$, massless carrier", fontsize=FONT["note1"], color="0.35",
        rotation=slope_angle(ax, 1e-30, 1e4, 1e-20, 1e-6), ha="left", va="bottom", rotation_mode="anchor")
ax.xaxis.set_major_locator(FixedLocator(10.0**np.arange(-35, 1, 5)))
ax.xaxis.set_minor_locator(LogLocator(base=10, subs=(1.0,), numticks=60)); ax.xaxis.set_minor_formatter(NullFormatter())
ax.yaxis.set_major_locator(FixedLocator(10.0**np.arange(-20, 11, 10)))
ax.yaxis.set_minor_locator(LogLocator(base=10, subs=(1.0,), numticks=60)); ax.yaxis.set_minor_formatter(NullFormatter())
ax.set_xlabel("length scale $l$ of the level (m)")
ax.set_ylabel("energy per control operation $\\varepsilon$ (J)")
# levels on a top axis, with I-minus at its least length
levels_a = [(lP, "$\\Omega^-$", "center"), (1e-18, "VI$^-$", "center"), (1e-15, "V$^-$", "center"),
            (1e-10, "IV$^-$", "right"), (1e-9, "III$^-$, II$^-$", "left"), (2e-9, "", "left"), (l_I, "I$^-$", "left")]
INSET = PLACE1["inset"]   # position of the inset in axes fractions, clear of the massless line and the ENIAC label
ix_lo, ix_hi = [XMIN*(XMAX/XMIN)**f for f in (INSET[0], INSET[0] + INSET[2])]
for l, _, _ in levels_a:   # level lines stop below the inset where they would run into it
    ax.plot([l, l], [YMIN, 1e-8 if ix_lo < l < ix_hi else YMAX], color="0.8", lw=0.4, zorder=-1)
top = ax.secondary_xaxis("top")
top.set_xticks([l for l, _, _ in levels_a]); top.set_xticklabels([n for _, n, _ in levels_a], fontsize=FONT["top1"])
for t, (_, _, ha) in zip(top.get_xticklabels(), levels_a): t.set_ha(ha)
top.tick_params(direction="in", length=2.5, width=0.5, pad=2)
top.xaxis.set_minor_locator(FixedLocator([]))
# right axis in orders of magnitude above the thermal floor at T0
right = ax.twinx()
right.set_ylim(math.log10(YMIN/eT0), math.log10(YMAX/eT0))
right.set_yticks([0, 10, 20, 30]); right.set_ylabel("orders of magnitude above " + kBT0 + r"$\ln 2$", fontsize=FONT["rlabel"])
right.tick_params(direction="in", labelsize=FONT["rtick1"], width=0.5)
for s in right.spines.values(): s.set_linewidth(0.6)

# ---- inset on the thermal floor at T0 and where the curves leave it ----
bx = ax.inset_axes(INSET)
(IXMIN, IXMAX), (IYMIN, IYMAX) = PLACE1["ixlim"], PLACE1["iylim"]
bx.plot(ls, np.maximum(eT0, E_massless), color="0.55", lw=0.9, ls="-.", zorder=2, gid="curve hbar c/l (inset)")
for name, (m, col, lsty) in curves.items():
    bx.plot(ls, knee(floored(m)), color=col, lw=1.0, ls=lsty, zorder=3, gid=f"curve {name} (inset)")
lw_ = np.logspace(-13, round(math.log10(IXMAX)), 400)
bx.plot(lw_, [Wconf(l, me, T0) for l in lw_], color="k", lw=0.55, ls="-", zorder=3,
        gid="curve exact work (inset)")   # exact isothermal work, electron at T0
bx.axhline(eR0, color="k", lw=0.8, ls=":", zorder=4, gid="curve reliability reference (inset)")
bx.axhline(eT0, color="k", lw=0.8, ls="-", zorder=4, gid="curve floor at T0 (inset)")
FI = FONT["inset1"]
put1(bx, "i_rel", f"{XR:.0f} " + kBT0, fontsize=FI, path_effects=halo, zorder=5)
put1(bx, "i_floor", kBT0 + r"$\ln 2$", fontsize=FI, path_effects=halo, zorder=5)
if RSPA: E_ELROT = put1(bx, "i_electron", "electron", fontsize=FI, rotation_mode="anchor", path_effects=halo, zorder=5)
else: put1(bx, "i_electron", "electron", fontsize=FI, path_effects=halo, zorder=5)
put1(bx, "i_pb", "$^{208}$Pb", fontsize=FI, color="0.3", path_effects=halo, zorder=5)
x, f, ha, va = PLACE1["i_exact"]   # at the height f IYMIN
bx.text(x, f*IYMIN, wrap1("exact work, electron (thin line)"), fontsize=FI, ha=ha, va=va, path_effects=halo, zorder=5)
bx.plot(2e-9, e_atp, "D", color=GREY, ms=3.5, zorder=6, mec="white", mew=0.5)
label1(bx, "i_atp", "ATP step\n0.1 aJ", (2e-9, e_atp), fontsize=FI, path_effects=halo, zorder=7)
for l, e in [(2e-9, eT0), (1e-9, eT0), (1e-10, eT0), (1e-10, eps0)]:   # II- to IV-minus on the floor, and the electron switch
    bx.plot(l, e, "^", color=GREY, ms=3.5, zorder=6, mec="white", mew=0.5)
bx.set_xscale("log"); bx.set_yscale("log")
bx.set_xlim(IXMIN, IXMAX); bx.set_ylim(IYMIN, IYMAX)
# labels along the nucleon curve (between it and the electron curve) and along hbar c/l, at the slope they have on the page
bx.text(*PLACE1["i_nucleon"], "nucleon", fontsize=FI, ha="center", va="center", color="0.3",
        rotation=slope_angle(bx, 1e-12, 1e-17, 1e-11, 1e-19), rotation_mode="anchor", path_effects=halo, zorder=5)
bx.text(*PLACE1["i_massless"], "$\\hbar c/l$", fontsize=FI, color="0.35", ha="left", va="bottom",
        rotation=slope_angle(bx, 1e-9, 1e-17, 1e-8, 1e-18), rotation_mode="anchor", path_effects=halo, zorder=5)
if RSPA: E_ELROT.set_rotation(slope_angle(bx, 1e-10, Eloc(1e-10, me), 1e-9, Eloc(1e-9, me)))   # along the electron curve
bx.set_xticks([1e-13, 1e-11, 1e-9, 1e-7])   # the label at 1e-13 is left out, where the massless line of the main panel passes
bx.set_xticklabels(["", "$10^{-11}$", "$10^{-9}$", "$10^{-7}$"])
bx.xaxis.set_minor_locator(LogLocator(base=10, subs=(1.0,), numticks=20)); bx.xaxis.set_minor_formatter(NullFormatter())
bx.yaxis.set_major_locator(FixedLocator([1e-23, 1e-21, 1e-19, 1e-17]))
bx.yaxis.set_minor_locator(LogLocator(base=10, subs=(1.0,), numticks=20)); bx.yaxis.set_minor_formatter(NullFormatter())
bx.tick_params(labelsize=FI, length=2, width=0.5, pad=1.5)
levels_b = PLACE1["ilevels"]
for l, _, _ in levels_b: bx.axvline(l, color="0.8", lw=0.4, zorder=-1)
topb = bx.secondary_xaxis("top")
topb.set_xticks([l for l, _, _ in levels_b]); topb.set_xticklabels([n for _, n, _ in levels_b], fontsize=FI)
for t, (_, _, ha) in zip(topb.get_xticklabels(), levels_b): t.set_ha(ha)
topb.tick_params(direction="in", length=2, width=0.5, pad=1.5)
topb.xaxis.set_minor_locator(FixedLocator([]))
for s in bx.spines.values(): s.set_linewidth(0.5)
for t in bx.get_xticklabels() + bx.get_yticklabels(): t.set_path_effects(halo)

if RSPA: clash_check(fig, "levels.pdf")
if RSPA: fig.savefig(os.path.join(OUT, "levels.pdf"))
else: fig.savefig("levels.pdf", bbox_inches="tight", pad_inches=0.02)
plt.close(fig)

# =====================================================================
# Fig. 2 (plane.pdf) shows the (K, B) plane with each Barrow level marked at its floor at T0 on a right-hand axis
# =====================================================================
KMIN, KMAX = -2.2, 3.6
BMIN, BMAX = -2.7, 0.32
# Labels of Fig. 2. A label of a point has (text, dx, dy, ha, va), with dx and dy in points from its marker, and a note has
# (x, y, ha, va) in data coordinates, with K25 = K of humanity in 2025 and Belc, Bgate, BH and BRH its B for El Capitan and a logic
# gate and at the thermal floor and the reliability reference at 300 K. Every label is in black, whatever the class of its point,
# as in Figs. 3 to 6. LAB2_RSPA changes some of them for the Proc A build, and WRAP2_RSPA rewraps labels there.
LAB2 = dict(
    eniac=("Humanity 1950 (ENIAC)", -7, 0, "right", "center"),
    elcap=("Humanity 2025, El Capitan", -7, -4, "right", "center"),
    gate=("Humanity 2025, logic gate (0.65 fJ)", -10, -12.2, "right", "center"),
    brad=("Bradbury,\nMatrioshka brain", -6, -4.5, "right", "center"),
    nucleon=("Type II, nucleon-scale\ndevices (model)", 6, 0, "left", "center"),
    ecoli=("$\\it{E.\\ coli}$, per ATP step", 7, 5, "left", "center"),
    eswitch=("Type II, electron switches\nof atomic size (model)", 6, 1, "left", "top"),
    ribo=("ribosome, polymerase", 6, -6.2, "left", "center"),
    fab=("chip fabrication,\nper transistor", 8, -5, "left", "center"),
    ftqc=("fault-tolerant quantum computer\n(projected), per reset", -7, 0, "right", "center"),
    gains=lambda K25, Belc, Bgate, BH, BRH: (K25 + 0.06, Belc - 0.37, "left", "center"),
    gap=lambda K25, Belc, Bgate, BH, BRH: (K25 - 0.15, -0.7175, "right", "center"),
    rel=lambda K25, Belc, Bgate, BH, BRH: (KMIN + 0.10, BRH - 0.02, "left", "top"),
    typeI=lambda K25, Belc, Bgate, BH, BRH: (K25 + 0.07, Bgate - 0.112, "left", "top"),
    gapx=-0.10,   # K of the arrow of the maturity gap, from K25
    force=(KMAX - 0.31, BMIN + 0.88, "right", "center"), desitter=(3.39, BMAX - 0.125, "right", "center"),
)
LAB2_RSPA = dict(
    brad=("Bradbury,\nMatrioshka brain", -6, -7.4, "right", "center"),
    eswitch=("Type II, electron switches\nof atomic size (model)", 6, 1, "left", "top"),
    ribo=("ribosome, polymerase", 6, -2.9, "left", "center"),
    gap=lambda K25, Belc, Bgate, BH, BRH: (K25 - 0.21, -0.71, "right", "center"),
    rel=lambda K25, Belc, Bgate, BH, BRH: (KMAX - 0.02, BRH + 0.02, "right", "bottom"),
    typeI=lambda K25, Belc, Bgate, BH, BRH: (K25 + 0.07, Bgate - 0.135, "left", "top"),
    gapx=-0.14,
)
WRAP2_RSPA = {
    "IV$^-$, electron": "IV$^-$,\nelectron", "I$^-$ to IV$^-$": "I$^-$ to\nIV$^-$",
    "$\\Omega^-$ at $%s$ $\\downarrow$": "$\\Omega^-$ at\n$%s$ $\\downarrow$",
    "thermal floor at the microwave background, $T_0 = 2.725$ K ($B = 0$, supremum)":
        "thermal floor at the microwave background,\n$T_0 = 2.725$ K ($B = 0$, supremum)",
    "Bradbury,\nMatrioshka brain": "Bradbury,\nMatrioshka\nbrain",
    "Type II, nucleon-scale\ndevices (model)": "Type II,\nnucleon-scale\ndevices (model)",
    "Type II, electron switches\nof atomic size (model)": "Type II, electron\nswitches of atomic\nsize (model)",
    "ribosome, polymerase": "ribosome,\npolymerase",
}
if RSPA: LAB2.update(LAB2_RSPA)
def wrap2(text): return rewrap(text, WRAP2_RSPA[text]) if RSPA and text in WRAP2_RSPA else text

def draw_plane(ax, Kmin=KMIN, Kmax=KMAX, Bmin=BMIN, Bmax=BMAX):
    B0, BH, BRH = Bof(eT0), Bof(eL), Bof(eR)   # floor at T0, floor at 300 K, reliability reference at 300 K
    ax.axhspan(B0, Bmax, color="0.88", zorder=-2, lw=0)    # inaccessible at the present epoch to heat radiated into the background
    ax.axhspan(BH, B0, color="0.955", zorder=-2, lw=0)     # radiators colder than 300 K
    for xi in range(-5, 5):
        ks = np.array([Kmin, Kmax]); ax.plot(ks, xi - ks, color="0.82", lw=0.5, zorder=-1)
        kl = xi - Bmax
        if Kmin + 0.12 < kl < Kmax - 0.12:
            lab = f"${xi:g}$"
            if xi == -1: lab = r"$\Xi=" + f"{xi:g}$"
            ax.text(kl, Bmax + 0.015, lab, color="0.45", fontsize=FONT["xi"], ha="center", va="bottom", clip_on=False)
    ax.axhline(B0, color="k", lw=0.8, zorder=1, gid="curve floor at T0")
    ax.axhline(BH, color="0.35", lw=0.8, ls="--", zorder=1, gid="curve floor at 300 K")
    ax.axhline(BRH, color="k", lw=0.8, ls=":", zorder=1, gid="curve reliability reference")
    ax.text(Kmin + 0.10, B0 + 0.025, wrap2("thermal floor at the microwave background, $T_0 = 2.725$ K ($B = 0$, supremum)"),
            fontsize=FONT["label"], va="bottom", path_effects=halo, zorder=2)
    ax.text(Kmin + 0.10, BH + 0.025, "thermal floor, 300 K ($B = " + mstr(BH) + "$)", fontsize=FONT["label"], va="bottom",
            path_effects=halo, zorder=2)
    x, y, ha, va = LAB2["rel"](0, 0, 0, BH, BRH)
    ax.text(x, y, wrap2(f"{XR:.0f} " + kBT + " reliability reference, 300 K ($" + mstr(BRH) + "$)"), fontsize=FONT["label"], ha=ha,
            va=va, path_effects=halo, zorder=2)
    for k, name in [(1, "I"), (2, "II"), (3, "III")]:
        ax.axvline(k, color="0.7", lw=0.5, ls=(0, (2, 2)), zorder=-1)
        ax.text(k, Bmin + 0.07, f"Type {name}", fontsize=FONT["label"], ha="center", va="bottom", color="0.4", path_effects=halo)
    K50, B50 = Kof(P1950), Bof(e_eniac_op)
    K25, Belc, Bgate = Kof(P2025), Bof(e_elc_op), Bof(e_gate)
    Benz, Bpol, Bfab, Bq, Bsw = Bof(e_ribo), Bof(e_pol), Bof(e_fab), Bof(e_ftqc), Bof(eps0)
    # the points in the class code of Fig. 3, filled if built or measured and open if projected or hypothetical, as (key, K, B,
    # class, built); the ribosome and the polymerase at humanity's power share one label
    pts = [
        ("eniac", K50, B50, "processing", True),                         # humanity in 1950, an ENIAC operation
        ("elcap", K25, Belc, "processing", True),                        # humanity in 2025, El Capitan
        ("gate", K25, Bgate, "processing", True),                        # humanity in 2025, a logic gate of 0.65 fJ
        ("brad", 2.0, Bof(e_brad), "processing", False),                 # Type II, Bradbury's Matrioshka brain (hypothetical)
        ("nucleon", 2.0, Bof(Eloc(1e-15, mp)), "construction", False),   # Type II, nucleon confinement at 1 fm (model value)
        ("ecoli", Kof(P_coli), Bof(e_atp), "construction", True),        # an E. coli cell, per ATP step
        ("eswitch", 2.0, Bsw, "processing", False),                      # Type II, electron confinement at 0.1 nm (model value)
        ("ribo", K25, Benz, "construction", True),                       # humanity's ribosomes on designed mRNA in 2025
        ("pol", K25, Bpol, "construction", True),                        # humanity's polymerases on designed templates in 2025
        ("fab", K25, Bfab, "construction", True),                        # humanity's chip fabrication in 2025, per transistor
        ("ftqc", K25, Bq, "processing", False),                          # a fault-tolerant quantum computer (projected), per reset
    ]
    for key, k, b, cls, built in pts:
        ax.plot(k, b, ls="none", zorder=5, gid=key, **mark3(cls, built))
        if key in LAB2:
            text, dx, dy, ha, va = LAB2[key]
            ax.annotate(wrap2(text), (k, b), textcoords="offset points", xytext=(dx, dy), fontsize=FONT["label"], ha=ha, va=va,
                        color="k", path_effects=halo, zorder=6)
    ax.annotate("", xy=(K25, Belc), xytext=(K50, B50), zorder=4, gid="red arrow",
                arrowprops=dict(arrowstyle="-|>", color=ACCENT, lw=1.6, shrinkA=4, shrinkB=4, mutation_scale=9))
    # the arrow above chip fabrication marks its B as a lower bound
    ax.annotate("", xy=(K25, Bfab + 0.08), xytext=(K25, Bfab + 0.03), zorder=4, gid="arrow of chip fabrication",
                arrowprops=dict(arrowstyle="-|>", color=GREY, lw=0.7, shrinkA=0, shrinkB=0, mutation_scale=6))
    at = lambda key: LAB2[key](K25, Belc, Bgate, BH, BRH)
    dXi_t, dK_t = K25 + Belc - K50 - B50, K25 - K50
    x, y, ha, va = at("gains")
    ax.text(x, y, f"1950 to 2025\n$\\Delta\\Xi = +{dXi_t:.2f}$\n$\\Delta K = +{dK_t:.2f}$\n$\\Delta B = +{dXi_t-dK_t:.2f}$",
            fontsize=FONT["label"], color="k", ha=ha, va=va, path_effects=halo)
    # maturity gap of the logic gate, measured from the thermal floor at T0, with its label left of it, between the labels of the
    # reliability reference and the logic gate
    kx = K25 + LAB2["gapx"]
    ax.annotate("", xy=(kx, Bof(eT0)), xytext=(kx, Bgate), zorder=4, gid="arrow of the maturity gap",
                arrowprops=dict(arrowstyle="<->", color="k", lw=0.7, shrinkA=0, shrinkB=0, mutation_scale=7))
    x, y, ha, va = at("gap")
    ax.text(x, y, wrap2("maturity gap $\\mu = " + mstr(Bgate - Bof(eT0)) + "$\n($" + mstr(Bgate - BH) + "$ below the floor at 300 K)"),
            fontsize=FONT["label"], ha=ha, va=va, linespacing=1.1, path_effects=halo, zorder=6)
    by = Bgate - 0.07
    ax.annotate("", xy=(1.0, by), xytext=(K25, by), zorder=4, gid="arrow to Type I",
                arrowprops=dict(arrowstyle="<->", color="k", lw=0.7, shrinkA=0, shrinkB=0, mutation_scale=7))
    x, y, ha, va = at("typeI")
    ax.text(x, y, f"${1-K25:.2f}$ to Type I", fontsize=FONT["label"], ha=ha, va=va, path_effects=halo, zorder=6)
    ax.set_xlim(Kmin, Kmax); ax.set_ylim(Bmin, Bmax)
    ax.set_xlabel("Kardashev index $K = (\\log_{10}P - 6)/10$, $P$ in W")
    ax.set_ylabel("efficiency index $B = \\frac{1}{10}\\log_{10}(k_{\\mathrm{B}}T_0\\ln 2/\\varepsilon)$")
    ax.xaxis.set_major_locator(FixedLocator([-2, -1, 0, 1, 2, 3]))
    ax.yaxis.set_major_locator(FixedLocator([-2.5, -2, -1.5, -1, -0.5, 0]))
    return ax

# Barrow levels, the object of Table I, the example operation, the length, l in m, and the carrier mass of the entry
# (None where the entry is the thermal floor). At T0 every atom heavier than 12.8 u keeps the thermal floor at 0.1 nm,
# and a placed atom keeps its confinement energy in its site, so the entries from I- to IV-minus lie on the floor.
LEVELS = [
    ("I$^-$",       "objects of own scale", "set a switch or position", hbar*c/eT0, 0),      # every carrier, massless included
    ("II$^-$",      "gene",                 "add a monomer",            2e-9,       None),
    ("III$^-$",     "molecule, bond",       "make or break a bond",     1e-9,       None),
    ("IV$^-$",      "atom",                 "place an atom",            1e-10,      None),
    ("V$^-$",       "nucleus",              "add a nucleon",            1e-15,      mp),        # model value
    ("VI$^-$",      "elementary particle",  "create a particle",        1e-18,      0),         # model value
    ("$\\Omega^-$", "spacetime",            "none identified",          lP,         0),
]
NL = len(LEVELS)
ATOM = 3                                            # index of IV-minus
EFL = [eT0 if m is None else eps_floor(l, m, eT0) for _, _, _, l, m in LEVELS]   # energy per operation, thermal floor at T0
BFL = [Bof(e) for e in EFL]                         # B_floor of each level at T0

def barrow_axis(ax, Bmin, Bmax, omega_note=True, electron=True):
    """Right-hand axis on the (K, B) plane that marks each Barrow level at the B_floor of its example operation at T0.
    A level inside [Bmin, Bmax] is a tick. omega_note=True (Fig. 2) adds the note that Omega-minus lies below the frame. Pass False
    when the range reaches Omega-minus (Fig. 3), which is then a tick like the other levels. electron=False leaves out the tick of
    the electron switch of atomic size, a processing device, in the windows of Figs. 3 to 5."""
    rb = ax.twinx(); rb.set_ylim(Bmin, Bmax)
    tk = [(b, t) for b, t in [(BFL[0], "I$^-$ to IV$^-$")] + ([(Bof(eps0), "IV$^-$, electron")] if electron else []) +
          [(BFL[i], LEVELS[i][0]) for i in range(ATOM + 1, NL)] if Bmin < b < Bmax]
    keep = () if omega_note else ("I$^-$ to IV$^-$",)   # on one line in Figs. 3 to 5, where the first two levels are closer on the page
    rb.set_yticks([b for b, _ in tk]); rb.set_yticklabels([t if t in keep else wrap2(t) for _, t in tk], fontsize=FONT["barrow"])
    rb.tick_params(axis="y", direction="out", length=3, width=0.6, pad=2)
    for sp in rb.spines.values(): sp.set_linewidth(0.6)
    if omega_note:
        rb.annotate(wrap2("$\\Omega^-$ at $%s$ $\\downarrow$") % mstr(BFL[-1]), xy=(1.0, 0.0), xycoords="axes fraction",
                    xytext=(4, 3), textcoords="offset points", fontsize=FONT["barrow"], ha="left", va="bottom", annotation_clip=False)
    return rb

MARGIN2 = (0.57, 0.63, 0.40, 0.17)   # Proc A, margins of the frame in inches, left, right, bottom and top
fig, ax = plt.subplots(figsize=FIGSIZE["plane"])     # included at width=0.89\textwidth in main.tex
draw_plane(ax)
# edges of known physics beyond the frame (Sec. VI), the power c^5/4G and the de Sitter supremum of B
K_force, B_dS = Kof(c**5/(4*G)), Bfl(T_dS)
yF = BMIN + 0.88   # height of the c^5/4G arrow
ax.annotate("", xy=(KMAX, yF), xytext=(KMAX - 0.28, yF), zorder=6, annotation_clip=False, gid="arrow to c^5/4G",
            arrowprops=dict(arrowstyle="-|>", color="0.25", lw=0.8, shrinkA=0, shrinkB=0, mutation_scale=8))
x, y, ha, va = LAB2["force"]
ax.text(x, y, f"$c^5/4G$ at $K = {K_force:.2f}$", fontsize=FONT["label"], ha=ha, va=va, path_effects=halo, zorder=6)
ax.annotate("", xy=(3.45, BMAX), xytext=(3.45, BMAX - 0.2), zorder=6, annotation_clip=False, gid="arrow to the de Sitter supremum",
            arrowprops=dict(arrowstyle="-|>", color="0.25", lw=0.8, shrinkA=0, shrinkB=0, mutation_scale=8))
x, y, ha, va = LAB2["desitter"]
ax.text(x, y, f"de Sitter supremum,\n$B = +{B_dS:.2f}$", fontsize=FONT["label"], ha=ha, va=va, path_effects=halo, zorder=6)
rb = barrow_axis(ax, BMIN, BMAX)
rb.set_ylabel("Barrow level at its floor", fontsize=FONT["rlabel"])
if RSPA:   # the frame at fixed margins in inches, so that the figure keeps its width of 5.315 in
    W2, H2 = FIGSIZE["plane"]; L2, R2, B2, T2 = MARGIN2
    fig.subplots_adjust(left=L2/W2, right=1 - R2/W2, bottom=B2/H2, top=1 - T2/H2)
else:
    # the frame where tight_layout(pad=0.3) placed it while the right-hand label cited Table I, a label 0.5 pt wider on the page,
    # kept exactly so that the shorter label changes nothing else in the figure (tight_layout would now widen the frame by 0.5 pt)
    fig.subplots_adjust(left=0.09251214256739546, right=0.8546552285940199, bottom=0.10309895833333335, top=0.962321330022075)
clash_check(fig, "plane.pdf")
fig.savefig(os.path.join(OUT, "plane.pdf"))
plt.close(fig)

# =====================================================================
# Figs. 3 (systems.pdf), 4 (systems2.pdf) and 5 (systems3.pdf) place machines, technologies, organisms and hypothetical
# civilizations at their own power, so the diagonals of constant Xi rank them by operations per second. Powers and energies are
# primary, as in Table II. Every control operation writes a specified bit into matter, and each point is classed by what then
# becomes of that bit. Processing overwrites it after use, storage holds it in place over time, transfer recreates it at another
# place and construction embodies it in the structure of a product. Construction is the general class, as in constructor theory,
# and the other three are its operations on information media, so a system counted by operations of every class (the programmable
# quantum field) is construction. Processing is counted per operation, each bit of a result (bits, 1 where the entry gives none),
# as in Sec. II. Fig. 3 (a) is the whole plane with every point, with the bands, type lines and right-hand axis of Fig. 2, and
# labels the points that lie outside the window of their class; a point beyond its frame is an arrow at the edge, with the value
# that puts it there. The other five panels are windows, each of which labels every point of its class (and, for processing, of
# its subset) that falls in it: Fig. 3 (b) processing by whole machines, Fig. 4 (a) processing by chips, boards, modules and organs
# (sub="device") and (b) storage, and Fig. 5 (a) transfer and (b) construction. Thin grey lines join the generations of a family
# (lineage), in the order of lineage_order where given and otherwise of year, with an arrowhead at the newest, dashed for one of
# two families that meet (DASH3). Every point is one dict in SYSTEMS3, which also gives the rows of Table V (tab:systems), so
# adding a point means adding one dict.
#
# In the Proc A build the whole plane is Fig. 3 (rspa/figures/systems.pdf) and the window of processing by whole machines Fig. 4
# (rspa/figures/systems_b.pdf), each a figure of its own at 5.315 in with text of at least 7.5 pt, and the other four windows are
# in the electronic supplementary material, which includes systems2.pdf and systems3.pdf of the REVTeX build. The label of a point
# sits at dx, dy points from its marker with ha and va, in the REVTeX build as the entry gives them and in the Proc A build as
# PLACE3_RSPA gives them, with a leader to the marker where lead is True, from the near edge of the label where near is True.
# The placements were found by an annealing search over candidate positions (place_panel.py), and clashes() names any label that
# comes within CLEAR/2 of another, a marker, an arrow or leader, the legend or the frame.
# =====================================================================
P_ftqc = 125e6*F_EL                 # fault-tolerant quantum computer (projected), primary
e_qc0 = eL*F_EL                     # the same machine without overhead, each reset at the thermal floor at 300 K
P_fuel = M_fos*c**2                 # humanity's fuel flow as rest energy, whose K_f bounds Xi at that flow (Sec. IV D)
K_f = Kof(P_fuel)
P_II = 1e26                         # Type II
F_EL80 = 3.0                        # electricity 1951 to 2009, between F_EL50 and F_EL, for the machines of those years
N_wafer28 = 4.3e9/352.0*math.pi*150.0**2   # transistors per 300 mm wafer at the density of the 28 nm Tahiti processor (Mantor 2012),
                                           # a node that 193 nm immersion patterns
# the classes of the points, their colours and markers are those of CLS3 and mark3, defined before Fig. 1

# One dict per point, with a comment above it that gives the sources of P and rate, in the order of the classes and, within a
# class, of the year. key names the row of the printed table and label is the text in the figure. year is the year of the
# machine or of its source, which a hypothetical point built on data of a given year keeps, and None for the other
# hypothetical points, cls a key of CLS3 and status one of built, projected and
# hypothetical. Built points have filled markers, and projected and hypothetical points open ones, with a white face and the
# class colour as edge. P is the power as sourced in W, F the primary-energy factor, Pm (where given) a metabolic or fuel part
# charged at 1.0, and rate the operations per second as sourced, so the primary power is P F + Pm. For processing, bits is the
# number of bits of a result (the word or the decimal digits of an addition, the width of an instruction or of a floating-point
# operation), each counted as one operation, so the primary energy per operation is (P F + Pm)/(rate bits). op names the
# operation, src gives the BibTeX keys (comma-separated, as in \citep) and table_name the name in Table V. The human-operated
# systems are counted in the metabolic power of their operators (Herrmann et al. 2024, or Ainsworth et al. 2011 for the loom) with
# F = 1, and the Hoe press in the heat of its coal. panel is the panel that labels the point, and dx, dy, ha, va, lead and near
# place its label in the REVTeX build. filled overrides the status for the marker.
SYSTEMS3 = [
    # ---- processing
    # an operator at 2.5 MET, 203.5 W (Herrmann et al. 2024), and 2 additions per second with the setting, from a multiplication
    # of eight figures by eight in 18 s (The Builder 1856), where the handle of a pin-wheel machine is turned up to 4 times a
    # second (Horsburgh 1914, p. 128)
    dict(key="arithmometer", label="arithmometer (1856)", year=1856, cls="processing", status="built", P=203.5, F=1.0,
         rate=2.0, bits=8*math.log2(10), op="addition, 8 digits",
         src="builder1856arithmometer,horsburgh1914modern,herrmann2024compendium", lineage="mechanical calculators",
         table_name="Arithmometer (1856)", dx=-26.5, dy=-4.7, ha="center", va="top", panel="3b"),
    # a clerk at 2.5 MET, 203.5 W (Herrmann et al. 2024), and 434,493 cards counted by 81 clerks in a day of 6.25 h (Martin
    # 1891), at least three dials advanced per card (sex, colour, conjugal condition), 0.72 additions per second
    dict(key="p1_holl", label="Hollerith tabulator (1890)", year=1890, cls="processing", status="built", P=203.5, F=1.0,
         rate=0.715215, bits=4*math.log2(10), op="addition, 4 digits", src="martin1891counting,herrmann2024compendium",
         table_name="Hollerith electric tabulating machine (1890 US Census), clerk at the press", dx=-7, dy=-12.1, ha="right",
         va="top", lead=True, near=True, panel="3b"),
    # an operator at 1.3 MET, 105.8 W, typing (Herrmann et al. 2024), and 6,327 x 6,457 in 5 s (Felt & Tarrant 1913, p. 7), by the
    # booklet's rule of one number on the keys and strokes counted by the digits of the other (p. 9), 6,457 on the duplex keys
    # (Horsburgh 1914) struck 7 + 2 + 3 + 6 = 18 times, each stroke adding a 4-digit number, 3.6 additions per second (the other
    # order would take 22 strokes)
    dict(key="p1_compt", label="Comptometer (1913)", year=1913, cls="processing", status="built", P=105.8, F=1.0, rate=3.6,
         bits=4*math.log2(10), op="addition, 4 digits",
         src="felttarrant1913rapid,horsburgh1914modern,boys1901comptometer,herrmann2024compendium",
         table_name="Comptometer (1913), key-driven adding and calculating machine, skilled operator",
         lineage="mechanical calculators", dx=-5.1, dy=0, ha="right", va="center", panel="3b"),
    # about 4 kW and an average addition of about 0.8 s (Zuse 2026; 3 cycles plus a load at 5.33 Hz, Rojas 1997), electricity of
    # 1950
    dict(key="p1_z3", label="Zuse Z3\n(1941)", year=1941, cls="processing", status="built", P=4000.0, F=F_EL50, rate=1.25,
         bits=22, op="addition, 22 bits", src="zuse2026z3,rojas1997konrad",
         table_name="Zuse Z3 (1941), program-controlled relay computer", dx=5.6, dy=4.7,
         ha="center", va="bottom", panel="3b"),
    # at most 1 kW, measured on the replica, and a 30-element vector addition in 1 s (Gustafson 1998), electricity of 1950
    dict(key="p1_abc", label="Atanasoff-Berry\ncomputer (1942)", year=1942, cls="processing", status="built", P=1000.0,
         F=F_EL50, rate=30.0, bits=50, op="addition, 50 bits", src="gustafson1998reconstruction",
         table_name="Atanasoff-Berry Computer (1942), electronic equation solver with 30 add-subtract units", dx=-20.5, dy=4.7,
         ha="center", va="bottom", panel="3b"),
    # 25 kW for the whole machine (the Computation Laboratory's entry in Blachman 1953) and one 23-digit addition per
    # 0.3 s cycle (Harvard manual 1946), electricity of 1950
    dict(key="harvard", label="Harvard Mark I (1944)", year=1944, cls="processing", status="built", P=25e3, F=F_EL50,
         rate=1/0.3, bits=23*math.log2(10), op="addition, 23 digits", src="blachman1953survey,harvard1946manual",
         table_name="Harvard Mark I (1944)", dx=5.1, dy=0, ha="left", va="center", panel="3b"),
    # 150 kW and 5,000 additions per second (War Department 1946), electricity of 1950
    dict(key="eniac", year=1946, cls="processing", status="built", P=150e3, F=F_EL50, rate=150e3/e_eniac_d, bits=N_DEC10,
         op="addition, 10 digits", src="wardept1946eniac", label="ENIAC (1946)",
         table_name="ENIAC (1946), electronic general-purpose computer", dx=5.1, dy=0, ha="left", va="center",
         panel="3b"),
    # a champion at 1.5 MET, 122.1 W (Herrmann et al. 2024), who added 50 numbers of 3 to 6 digits in 74.8 s on 12 November 1946
    # (Kojima 1954), 183 J per addition
    dict(key="soroban", label="soroban (1946)", year=1946, cls="processing", status="built", P=122.1, F=1.0, rate=50/74.8,
         bits=225/50*math.log2(10), op="addition, 4.5 digits", src="kojima1954japanese,herrmann2024compendium",
         table_name="Soroban (1946)", dx=-5.1, dy=-1.5, ha="right", va="center", panel="3b"),
    # 15 kW, cooled by a window fan, and 1.5 ms per addition including access, on numbers of 34 bits and sign (Blachman 1953),
    # electricity of 1950
    dict(key="p1_edsac", label="EDSAC\n(1949)", year=1949, cls="processing", status="built", P=15000.0, F=F_EL50, rate=1/1.5e-3,
         bits=35, op="addition, 35 bits", src="blachman1953survey",
         table_name="EDSAC (1949), Cambridge stored-program computer, mercury delay lines", dx=0, dy=-10, ha="center",
         va="top", lead=True, near=True, panel="3b"),
    # 124 kW and 525 us per addition including storage access (Weik 1961)
    dict(key="univac", label="UNIVAC I (1951)", year=1951, cls="processing", status="built", P=1.24e5, F=F_EL80, rate=1/525e-6,
         bits=11*math.log2(10), op="addition, 11 digits", src="weik1961third", table_name="UNIVAC I (1951)", dx=5.1, dy=-1.5,
         ha="left", va="center", panel="3b"),
    # 15 kW and 62 us per addition including access to the electrostatic store (Blachman 1953)
    dict(key="p1_ias", label="IAS (1952)", year=1952, cls="processing", status="built", P=15000.0, F=F_EL80, rate=16129.0,
         bits=40, op="addition, 40 bits", src="blachman1953survey,weik1955survey",
         table_name="IAS machine (1952), von Neumann's Institute for Advanced Study computer", dx=0, dy=-4.7, ha="center",
         va="top", panel="3b"),
    # 105 kW (Weik 1955) and 22 us per addition including access to the core store (Weik 1961)
    dict(key="p1_ww1", label="Whirlwind (1953)", year=1953, cls="processing", status="built", P=105000.0, F=F_EL80,
         rate=45454.5, bits=16, op="addition, 16 bits", src="weik1955survey,weik1961third,chm1953whirlwind",
         table_name="Whirlwind I (1953), MIT, magnetic-core memory", dx=110, dy=0, ha="left", va="center",
         lead=True, near=True, panel="3b"),
    # 80 kW at 88 kVA and 60 us per addition including storage access, Williams-tube store (Blachman 1953; Weik 1955)
    dict(key="g6_ibm701", label="IBM 701 (1953)", year=1953, cls="processing", status="built", P=80000.0, F=F_EL80,
         rate=16666.7, bits=36, op="addition, 36 bits", src="blachman1953survey,weik1955survey",
         table_name="IBM 701 (1953), large-scale electronic computer, Williams-tube memory",
         lineage="IBM scientific mainframes", dx=-5.1, dy=0, ha="right", va="center", panel="3b"),
    # 15 kW at 17.7 kVA and 0.84 pf (Weik 1961) and 0.96 ms per addition, 768 us plus two optimally placed drum accesses of 96 us
    # (Weik 1955; IBM 1958)
    dict(key="g6_ibm650", label="IBM 650\n(1954)", year=1954, cls="processing", status="built", P=15000.0, F=F_EL80,
         rate=1041.67, bits=10*math.log2(10), op="addition, 10 digits",
         src="weik1961third,weik1955survey,ibm1958general650,ibm2026ibm650",
         table_name="IBM 650 (1954), magnetic drum data-processing machine", dx=-5.1, dy=0, ha="right", va="center",
         panel="3b"),
    # 84.6 kVA at a power factor of 0.675, and 24 us per fixed-point addition including storage access (Weik 1961)
    dict(key="ibm704", label="IBM 704 (1955)", year=1955, cls="processing", status="built", P=5.71e4, F=F_EL80, rate=1/24e-6,
         bits=36, op="addition, 36 bits", src="weik1961third", lineage="IBM scientific mainframes",
         table_name="IBM 704 (1955)", dx=76, dy=0, ha="left", va="center", lead=True, near=True, panel="3b"),
    # about 10 kW and 83,000 additions per second (Weik 1961)
    dict(key="p1_tx0", label="TX-0 (1956)", year=1956, cls="processing", status="built", P=10000.0, F=F_EL80, rate=83000.0,
         bits=18, op="addition, 18 bits", src="weik1961third,chm1956timeline",
         table_name="TX-0 (1956), MIT Lincoln Laboratory, general-purpose transistorized computer", dx=0, dy=-4.7,
         ha="center", va="top", panel="3b"),
    # 1.15 kW and 2.2 ms per addition with optimum programming (Weik 1961)
    dict(key="p1_lgp30", label="LGP-30 (1956)", year=1956, cls="processing", status="built", P=1150.0, F=F_EL80, rate=454.545,
         bits=31, op="addition, 31 bits", src="weik1961third,chm1956timeline",
         table_name="Librascope LGP-30 (1956), small drum computer", dx=-5.1, dy=0, ha="right", va="center", panel="3b"),
    # 750 kW for the computer of the duplex system from its manufacturer, where the same entry gives 1,500 kW for the System
    # Development Corporation installation, and 12 us per addition including storage access on the active computer
    # (Weik 1961)
    dict(key="p1_sage", label="SAGE (1958)", year=1958, cls="processing", status="built", P=750000.0, F=F_EL80, rate=83333.3,
         bits=32, op="addition, 32 bits", src="weik1961third,chm1958sage",
         table_name="SAGE AN/FSQ-7 (1958), duplex air-defence computer", dx=5.1, dy=0, ha="left", va="center", panel="3b"),
    # minimum system of 2.88 kW and 300 us per 8-digit addition including storage access (Weik 1961)
    dict(key="p1_ibm1401", label="IBM 1401 (1959)", year=1959, cls="processing", status="built", P=2880.0, F=F_EL80,
         rate=3333.33, bits=8*math.log2(10), op="addition, 8 digits", src="weik1961third,ibm2026ibm1401",
         table_name="IBM 1401 (1959), transistorized business computer", lineage="IBM business computers", dx=-5.1, dy=0,
         ha="right", va="center", panel="3b"),
    # 28 kW at the Livermore installation and 4.36 us per fixed-point addition (Weik 1961)
    dict(key="p1_ibm7090", label="IBM 7090 (1960)", year=1960, cls="processing", status="built", P=28000.0, F=F_EL80,
         rate=229358.0, bits=36, op="addition, 36 bits", src="weik1961third",
         table_name="IBM 7090 (1960), transistorized mainframe", lineage="IBM scientific mainframes", dx=2.6, dy=9.7,
         ha="center", va="bottom", lead=True, near=True, panel="3b"),
    # 167 kW at Livermore and 4 us per addition including storage access (Weik 1961)
    dict(key="p1_larc", label="LARC\n(1960)", year=1960, cls="processing", status="built", P=167000.0, F=F_EL80, rate=250000.0,
         bits=12*math.log2(10), op="addition, 12 digits", src="weik1961third",
         table_name="UNIVAC LARC (1960), decimal supercomputer at Livermore", dx=0, dy=4.7, ha="center", va="bottom",
         panel="3b"),
    # 17 A at 110 V, 1.87 kVA (DEC 1962), and 100,000 additions per second (DEC 1960)
    dict(key="p2_pdp1", label="PDP-1 (1960)", year=1960, cls="processing", status="built", P=1870.0, F=F_EL80, rate=100000.0,
         bits=18, op="addition, 18 bits", src="dec1962pdp1maint,dec1960programmed",
         table_name="DEC PDP-1 (1960), 18-bit computer", lineage="DEC minicomputers", dx=-5.1, dy=0, ha="right",
         va="center", panel="3b"),
    # 7302 core storage, 15,420 BTU/h (IBM 1964), and one 36-bit word stored per 2.18 us (IBM 1964)
    dict(key="s2_core7302", label="IBM 7302 core\nmemory (1960)", year=1960, cls="processing", status="built", P=4519.155899,
         F=F_EL80, rate=16513761.47, op="bit written", src="ibm1964installation,ibm1960general",
         table_name="IBM 7302 core storage (1960), of the IBM 7090, 32,768 words of 36 bits", lineage="main memory", dx=-48.9,
         dy=58.2, ha="right", va="bottom", lead=True, near=True, panel="3b"),
    # 100 kW (Weik 1961) and one 64-bit floating-point addition per 1.5 us, storage access overlapped (IBM 1961)
    dict(key="p2_stretch", label="IBM Stretch (1961)", year=1961, cls="processing", status="built", P=100000.0, F=F_EL80,
         rate=666666.6667, bits=64, op="addition, 64 bits", src="weik1961third,ibm1961stretch",
         table_name="IBM 7030 Stretch (1961), transistorized supercomputer", dx=31.5, dy=5.6, ha="left", va="center",
         lead=True, near=True, panel="3b"),
    # central computer with its motor-generator losses, 43.4 kW (Control Data 1965), and 3e6 instructions per second (CHM)
    dict(key="cdc6600", label="CDC 6600\n(1964)", year=1964, cls="processing", status="built", P=4.34e4, F=F_EL80, rate=3.0e6,
         bits=60, op="instruction, 60 bits", src="cdc1965siteprep,chm1964cdc6600", table_name="CDC 6600 (1964)", dx=8.7, dy=5,
         ha="left", va="bottom", lead=True, near=True, panel="3b"),
    # 2030 processing unit, 10,000 BTU/hr = 2.93 kW (IBM 1974), and 39 us per 32-bit addition from storage on the early CPU with a
    # 2-us storage cycle (IBM 1971)
    dict(key="p2_s360m30", label="IBM 360/30 (1964)", year=1964, cls="processing", status="built", P=2930.7107, F=F_EL80,
         rate=25641.02564, bits=32, op="addition, 32 bits", src="ibm1974s360physplan,ibm1971s360m30",
         table_name="IBM System/360 Model 30 (1964), 2030 processing unit with the early 2-$\\mu$s storage cycle",
         lineage="IBM business computers", dx=-5.1, dy=-1.5, ha="right", va="center", panel="3b"),
    # 780 W and 333,333 additions per second (DEC 1966)
    dict(key="p2_pdp8", label="PDP-8 (1965)", year=1965, cls="processing", status="built", P=780.0, F=F_EL80, rate=333333.0,
         bits=12, op="addition, 12 bits", src="dec1966pdp8", table_name="DEC PDP-8 (1965), transistor minicomputer",
         lineage="DEC minicomputers", dx=-5.1, dy=-1.5, ha="right", va="center", panel="3b"),
    # 2065H processing unit and one 2365-2 storage, 41,100 BTU/hr, 12.0 kW (IBM 1974), and 1.40 us per addition from
    # storage, RX format (IBM 1966)
    dict(key="g6_s360m65", label="IBM 360/65 (1965)", year=1965, cls="processing", status="built", P=12045.221, F=F_EL80,
         rate=714286.0, bits=32, op="addition, 32 bits", src="ibm1974s360physplan,ibm1966s36065,chm2026s360m65",
         table_name="IBM System/360 Model 65 (1965), model H, a 2065 processing unit with one 2365-2 processor storage (256\\,KiB)",
         dx=0, dy=32, ha="center", va="bottom", lead=True, near=True, panel="3b"),
    # Block II, 55 W and 23.4 us per addition (Hall 1972)
    dict(key="agc", year=1966, cls="processing", status="built", P=55, F=F_EL80, rate=1/23.4e-6, bits=15,
         op="addition, 15 bits", src="hall1972mitrole", label="Apollo Guidance\nComputer (1966)",
         table_name="Apollo Guidance Computer (1966)", dx=-5.1, dy=0, ha="right", va="center", panel="3b"),
    # 30 kW without air cooling and up to a million single-address instructions per second (Russian Virtual Computer Museum)
    dict(key="g6_besm6", label="BESM-6 (1968)", year=1968, cls="processing", status="built", P=30000.0, F=F_EL80, rate=1000000,
         bits=48, op="instruction, 48 bits", src="compmuseum2026besm6,bre2026besm6",
         table_name="BESM-6 (1968), Soviet transistorized general-purpose computer (Lebedev, ITMVT)", dx=110, dy=0, ha="left",
         va="center", lead=True, near=True, panel="3b"),
    # central computer 85 kVA max (CDC 1976) and 3.3 Mflop/s on LINPACK of order 100 (Dongarra 2014)
    dict(key="p2_cdc7600", label="CDC 7600 (1969)", year=1969, cls="processing", status="built", P=85000.0, F=F_EL80,
         rate=3300000, bits=64, op="64-bit floating-point operation", src="cdc1976cyber76,dongarra2014performance",
         table_name="CDC 7600 (1969), Cyber 70 Model 76 central computer", dx=59.9, dy=16, ha="left", va="center", lead=True,
         near=True, panel="3b"),
    # 400 W and 2.3 us per register-to-register 16-bit addition (DEC 1971)
    dict(key="p2_pdp1120", label="PDP-11/20 (1970)", year=1970, cls="processing", status="built", P=400.0, F=F_EL80,
         rate=434782.6087, bits=16, op="addition, 16 bits", src="dec1971pdp1120",
         table_name="DEC PDP-11/20 (1970), 16-bit minicomputer", lineage="DEC minicomputers", dx=-23.3, dy=4.7, ha="center",
         va="bottom", panel="3b"),
    # the chip at 16 V and 25 mA, one bit per 580 ns write cycle (Intel 1973)
    dict(key="s2_i1103", label="Intel 1103 DRAM (1970)", year=1970, cls="processing", status="built", P=0.4, F=F_EL80,
         rate=1724137.931, op="bit written", src="intel1973memory,chm2026semiconductors",
         table_name="Intel 1103 (1970), 1-kbit dynamic random-access memory (DRAM) chip", lineage="main memory",
         sub="device", dx=-7.1, dy=-7.1, ha="right", va="top", lead=True, near=True, panel="4a"),
    # the chip at 15 V and 30 mA, one instruction per 10.8 us cycle (Intel 1973)
    dict(key="i4004", label="Intel 4004 (1971)", year=1971, cls="processing", status="built", P=0.45, F=F_EL80, rate=1/10.8e-6,
         bits=4, op="instruction, 4 bits", src="intel1973mcs4", lineage="Intel CPUs", sub="device",
         table_name="Intel 4004 (1971)", dx=0, dy=-4.7, ha="center", va="top", panel="4a"),
    # 500 mW from its battery and 60 ms per addition (HP Journal, June 1972)
    dict(key="p2_hp35", label="HP-35 (1972)", year=1972, cls="processing", status="built", P=0.5, F=F_EL80, rate=16.66666667,
         bits=10*math.log2(10), op="addition, 10 digits", src="liljenwall1972packaging",
         table_name="HP-35 (1972), scientific pocket calculator", dx=5.1, dy=-1.5, ha="left", va="center", panel="3b"),
    # 30 mA typical across +5 V and -9 V, one instruction per 20 us at 500 kHz (Intel 1972)
    dict(key="g2_i8008", label="Intel 8008 (1972)", year=1972, cls="processing", status="built", P=0.42, F=F_EL80,
         rate=50000.0, bits=8, op="instruction, 8 bits", src="intel1972i8008",
         table_name="Intel 8008 (1972), 8-bit microprocessor at 500 kHz", lineage="Intel CPUs", sub="device", dx=5.1, dy=0,
         ha="left", va="center", panel="4a"),
    # 40 mA at +12 V and 60 mA at +5 V typical, and an 8-bit addition (ADD r) in 4 states of 0.48 us (Intel 1975)
    dict(key="p4_i8080a", label="Intel 8080A (1975)", year=1975, cls="processing", status="built", P=0.78005, F=F_EL80,
         rate=520833.0, bits=8, op="addition, 8 bits", src="intel1975mcs80",
         table_name="Intel 8080A (1975), 8-bit n-channel metal-oxide-semiconductor (NMOS) microprocessor", lineage="Intel CPUs", sub="device", dx=5.1, dy=0,
         ha="left", va="center", panel="4a"),
    # 90 mW typical and one instruction per 15 us cycle (Texas Instruments 1975)
    dict(key="p4_tms1000", label="TMS1000 (1975)", year=1975, cls="processing", status="built", P=0.09, F=F_EL80, rate=66666.7,
         bits=4, op="instruction, 4 bits", src="ti1975tms1000",
         table_name="Texas Instruments TMS1000 (1975), 4-bit PMOS one-chip microcomputer", lineage="microcontrollers",
         sub="device", dx=-5.1, dy=1.5, ha="right", va="center", panel="4a"),
    # 1.2 MW for the whole Illiac IV complex and 55 million 64-bit floating-point operations per second in overlap mode (Hord
    # 1982)
    dict(key="g1_illiac4", label="ILLIAC\nIV (1975)", year=1975, cls="processing", status="built", P=1200000, F=F_EL80,
         rate=55000000, bits=64, op="64-bit floating-point operation", src="hord1982illiac",
         table_name="ILLIAC IV (1975), 64-processor array computer, NASA Ames Institute for Advanced Computation", dx=110,
         dy=0, ha="left", va="center", lead=True, near=True, panel="3b"),
    # 115 kW and 138 million 64-bit floating-point operations per second sustained (Russell 1978)
    dict(key="cray1", label="Cray-1 (1976)", year=1976, cls="processing", status="built", P=1.15e5, F=F_EL80, rate=1.38e8,
         bits=64, op="64-bit floating-point operation", src="russell1978cray", lineage="Cray vector",
         table_name="Cray-1 (1976)", dx=-5, dy=8.7, ha="right", va="bottom", lead=True, near=True, panel="3b"),
    # 0.25 W typical, 2 cycles of 1 us for the shortest instructions (MOS Technology 1976)
    dict(key="p4_mos6502", label="MOS 6502 (1976)", year=1976, cls="processing", status="built", P=0.25, F=F_EL80,
         rate=500000.0, bits=8, op="instruction, 8 bits", src="mos1976mcs6500",
         table_name="MOS Technology MCS6502 (1976), 8-bit NMOS microprocessor", sub="device", dx=-5.1, dy=0, ha="right",
         va="center", panel="4a"),
    # 340 mA at 5 V maximum, and a 16-bit addition (ADD reg,reg) in 3 clocks at 5 MHz (Intel 1979)
    dict(key="p4_i8086", label="Intel 8086 (1978)", year=1978, cls="processing", status="built", P=1.7, F=F_EL80, rate=1666670.0,
         bits=16, op="addition, 16 bits", src="intel1979i8086,intel2026quickrefyear",
         table_name="Intel 8086 (1978), 16-bit high-performance NMOS (HMOS) microprocessor", lineage="Intel CPUs", sub="device", dx=5.1, dy=0,
         ha="left", va="center", panel="4a"),
    # 63.5 W supply (IBM 1981) and one 16-bit register addition per 8 clocks at 4.77 MHz, the two 4-clock bus cycles that fetch
    # its 2-byte instruction (IBM 1981, Intel 1979)
    dict(key="p2_ibmpc", label="IBM PC (1981)", year=1981, cls="processing", status="built", P=63.5, F=F_EL80, rate=596250.0,
         bits=16, op="addition, 16 bits", src="ibm1981pctechref,intel1979mcs86",
         table_name="IBM Personal Computer 5150 (1981), Intel 8088 at 4.77 MHz", dx=-5.1, dy=0, ha="right", va="center",
         panel="3b"),
    # 2 mA at 5 V typical at 3.2 MHz and 5 us per instruction (RCA 1982)
    dict(key="p4_cdp1802", label="RCA CDP1802A (1982)", year=1982, cls="processing", status="built", P=0.01, F=F_EL80,
         rate=200000.0, bits=8, op="instruction, 8 bits", src="rca1982cmos",
         table_name="RCA CDP1802A (1982), 8-bit complementary metal-oxide-semiconductor (CMOS) microprocessor (COSMAC)", sub="device", dx=-5.1, dy=0, ha="right",
         va="center", panel="4a"),
    # 180 kW (Cray 1982) and 1226 Mflop/s on LINPACK of order 1000 (Dongarra 2014)
    dict(key="p2_cray2", label="Cray-2\n(1985)", year=1985, cls="processing", status="built", P=180000.0, F=F_EL80,
         rate=1226000000, bits=64, op="64-bit floating-point operation", src="cray1982cray2,dongarra2014performance",
         table_name="Cray-2 (1985), four-processor immersion-cooled vector supercomputer", lineage="Cray vector", dx=5.1,
         dy=-1.5, ha="left", va="center", panel="3b"),
    # 370 mA at 5 V typical, 2 clocks at 16 MHz for register moves (Intel 1986)
    dict(key="p4_i80386", label="Intel 80386 (1985)", year=1985, cls="processing", status="built", P=1.85, F=F_EL80,
         rate=8000000, bits=32, op="instruction, 32 bits", src="intel1986introduction,intel2026quickrefyear",
         table_name="Intel 80386-16 (1985), 32-bit complementary HMOS (CHMOS) microprocessor", lineage="Intel CPUs", sub="device", dx=5.1, dy=-1.5,
         ha="left", va="center", panel="4a"),
    # 28 kW and 2500 Mflop/s on a double-precision 4K x 4K matrix multiply (Thinking Machines 1987)
    dict(key="p2_cm2", label="CM-2 (1987)", year=1987, cls="processing", status="built", P=28000.0, F=F_EL80, rate=2500000000,
         bits=64, op="64-bit floating-point operation", src="tmc1987cm2",
         table_name="Thinking Machines CM-2 (1987), 65,536 processors with floating-point accelerators", dx=-5.1, dy=1.5,
         ha="right", va="center", panel="3b"),
    # 650 mA at 5 V typical and one instruction per clock at 25 MHz (Intel 1989)
    dict(key="p4_i486", label="Intel i486 (1989)", year=1989, cls="processing", status="built", P=3.25, F=F_EL80,
         rate=25000000, bits=32, op="instruction, 32 bits", src="intel1989i486,intel2026quickrefyear",
         table_name="Intel i486 DX (1989), 32-bit microprocessor at 25 MHz with on-chip cache and floating-point unit", lineage="Intel CPUs",
         sub="device", dx=-5.1, dy=1.5, ha="right", va="center", panel="4a"),
    # 20 mA at 5 V typical at 10 MHz, one register operation per cycle (VLSI Technology 1990)
    dict(key="p4_arm2", label="ARM2 (1990)", year=1990, cls="processing", status="built", P=0.1, F=F_EL80, rate=10000000,
         bits=32, op="instruction, 32 bits", src="vlsi1990acorn",
         table_name="VLSI Technology VL86C010 ARM2 (1990), 32-bit reduced-instruction-set-computer (RISC) microprocessor", sub="device", dx=-9.8, dy=4.7,
         ha="center", va="bottom", panel="4a"),
    # 120 kW (NCAR) and 2,144 million 64-bit floating-point operations per second, LINPACK of order 1000 (Dongarra 2014)
    dict(key="g1_ymp1990", label="Cray Y-MP (1990)", year=1990, cls="processing", status="built", P=120000.0, F=F_EL80,
         rate=2144000000, bits=64, op="64-bit floating-point operation", src="ncar2026shavano,dongarra2014performance",
         table_name="Cray Y-MP8/864 (1990), eight vector processors at 6 ns, Shavano at the National Center for Atmospheric Research (NCAR)", lineage="Cray vector", dx=-5.1,
         dy=-1.5, ha="right", va="center", panel="3b"),
    # an operator at the crank at 3.3 MET, 268.6 W (Herrmann et al. 2024), and seven 31-digit additions per 8 s cycle (Swade 2020)
    dict(key="g6_de2", label="Difference Engine\nNo. 2 (1991)", year=1991, cls="processing", status="built", P=268.62, F=1.0,
         rate=0.875, bits=31*math.log2(10), op="addition, 31 digits", src="swade2020difference,herrmann2024compendium",
         table_name="Babbage's Difference Engine No. 2 (designed 1847 to 1849), calculating section built by the Science Museum (1991), one operator at the crank",
         dx=9.5, dy=-16.5, ha="left", va="top", lead=True, near=True, panel="3b"),
    # 13 W typical at 66 MHz and two instructions per clock (Intel 1993)
    dict(key="p4_pentium", label="Intel Pentium (1993)", year=1993, cls="processing", status="built", P=13.0, F=F_EL80,
         rate=132000000, bits=32, op="instruction, 32 bits", src="intel1993pentium,intel2026quickrefyear",
         table_name="Intel Pentium (1993), superscalar x86 microprocessor at 66 MHz", lineage="Intel CPUs", sub="device", dx=5.1, dy=0,
         ha="left", va="center", panel="4a"),
    # 96.5 kW maximum for a 512-node CM-5 Scale 5 (Thinking Machines 1993) and an Rmax of 30.4 GFlop/s for the 512-node CM-5s
    # at NCSA and NSA (TOP500 June 1993), about 59 Mflop/s a node, as for the CM-5/1024 that led that list and the CM-5E
    dict(key="g1_cm5", label="CM-5 (1993)", year=1993, cls="processing", status="built", P=96500.0, F=F_EL80, rate=3.04e10,
         bits=64, op="64-bit floating-point operation", src="tmc1993cm5,top500jun1993",
         table_name="Thinking Machines CM-5 (1993), 512 nodes with four vector units each, at the LINPACK rate of the 512-node CM-5s of the first TOP500 list",
         lineage="TOP500 No. 1", dx=-5.1, dy=2, ha="right", va="center", panel="3b"),
    # 90 kW for NCAR's four-processor Cray-3 and a burst rate of 3.84 billion 64-bit floating-point operations per second at its
    # 2.08-ns clock (Cray Computer 1993; NCAR)
    dict(key="g1_cray3", label="Cray-3 (1993)", year=1993, cls="processing", status="built", P=90000.0, F=F_EL80,
         rate=3840000000, bits=64, op="64-bit floating-point operation", src="ccc1993cray3,ncar2026graywolf",
         table_name="Cray-3 (1993), four-processor gallium-arsenide vector supercomputer, NCAR (Graywolf)",
         lineage="Cray vector", dx=9.9, dy=4.7, ha="center", va="bottom", panel="3b"),
    # 27.3 W typical at 200 MHz and three instructions decoded and retired per clock (Intel 1995)
    dict(key="g2_ppro", label="Pentium Pro (1995)", year=1995, cls="processing", status="built", P=27.3, F=F_EL80,
         rate=600000000, bits=32, op="instruction, 32 bits", src="intel1995pentiumpro",
         table_name="Intel Pentium Pro (1995), 200 MHz with 256\\,KiB L2 cache", lineage="Intel CPUs", sub="device", dx=5.1, dy=1.5,
         ha="left", va="center", panel="4a"),
    # 498 kW and an Rmax of 229 GFlop/s (TOP500 November 1996)
    dict(key="p2_nwt", label="Numerical Wind Tunnel (1996)", year=1996, cls="processing", status="built", P=498000.0, F=F_EL80,
         rate=2.29e11, bits=64, op="64-bit floating-point operation", src="top500nov1996",
         table_name="Numerical Wind Tunnel (1996), Fujitsu, National Aerospace Laboratory of Japan, 167 processors",
         lineage="TOP500 No. 1", dx=-5, dy=-8, ha="right", va="top", lead=True, near=True, panel="3b"),
    # 493.5 kW at NCAR (NCAR) and 10,780 Mflop/s on LINPACK of order 1000 with 16 processors (Dongarra 2014)
    dict(key="p2_c90ncar", label="Cray C90 (1996)", year=1996, cls="processing", status="built", P=493500.0, F=F_EL80,
         rate=1.078e10, bits=64, op="64-bit floating-point operation", src="ncar2026antero2,dongarra2014performance",
         table_name="Cray C90 (1996), 16 vector processors, NCAR", lineage="Cray vector", dx=21.7, dy=-12.5, ha="left",
         va="top", lead=True, panel="3b"),
    # 1.8 mA at 5.5 V typical at 4 MHz, one instruction per four clocks (Microchip 1996)
    dict(key="p4_pic16c71", label="PIC16C71 (1996)", year=1996, cls="processing", status="built", P=0.0099, F=F_EL80,
         rate=1000000, bits=8, op="instruction, 8 bits", src="microchip1996pic16c7x",
         table_name="Microchip PIC16C71 (1996), 8-bit CMOS microcontroller", lineage="microcontrollers", sub="device", dx=-5.1,
         dy=0, ha="right", va="center", panel="4a"),
    # 800 kW (Christon et al. 1997) and an Rmax of 1.338 TFlop/s (TOP500 November 1997)
    dict(key="ascired", label="ASCI Red\n(1997)", year=1997, cls="processing", status="built", P=8.00e5, F=F_EL80,
         rate=1.338e12, bits=64, op="64-bit floating-point operation", src="top500nov1997,christon1997ascired",
         lineage="TOP500 No. 1", table_name="ASCI Red (1997)", dx=0, dy=4.7, ha="center", va="bottom", panel="3b"),
    # 51.1 kW at NCAR (NCAR) and an Rmax of 40.25 GFlop/s (TOP500 June 1998)
    dict(key="p2_origin2k", label="SGI Origin 2000 (1998)", year=1998, cls="processing", status="built", P=51100.0, F=F_EL80,
         rate=4.025e10, bits=64, op="64-bit floating-point operation", src="top500jun1998,ncar2026ute",
         table_name="SGI Origin 2000 (1998), 128 MIPS R10000 processors at 250 MHz, NCAR", dx=-5.1, dy=0, ha="right",
         va="center", panel="3b"),
    # 36 W at 433 MHz and four instructions issued per clock, 1.7 BIPS peak (Digital 1998)
    dict(key="p4_alpha164", label="Alpha 21164 (1998)", year=1998, cls="processing", status="built", P=36.0, F=F_EL80,
         rate=1732000000, bits=64, op="instruction, 64 bits", src="digital1998alpha",
         table_name="DEC Alpha 21164 (1998), 4-issue 64-bit RISC microprocessor at 433 MHz", sub="device", dx=5.1, dy=0, ha="left",
         va="center", panel="4a"),
    # 3 MW (LLNL) and an Rmax of 4.938 TFlop/s (TOP500 November 2000)
    dict(key="p2_asciwhite", label="ASCI White (2000)", year=2000, cls="processing", status="built", P=3000000, F=F_EL80,
         rate=4.938e12, bits=64, op="64-bit floating-point operation", src="top500nov2000,llnl2026white",
         table_name="ASCI White (2000), IBM SP Power3, Lawrence Livermore", lineage="TOP500 No. 1", dx=14, dy=0, ha="left",
         va="center", lead=True, near=True, panel="3b"),
    # 280 uA at 2.2 V typical at 1 MHz, one register instruction per cycle (Texas Instruments 2000, rev. 2018)
    dict(key="p4_msp430", label="MSP430F149 (2000)", year=2000, cls="processing", status="built", P=0.000616, F=F_EL80,
         rate=1000000, bits=16, op="instruction, 16 bits", src="ti2018msp430f149",
         table_name="Texas Instruments MSP430F149 (2000), 16-bit low-power microcontroller", lineage="microcontrollers",
         sub="device", dx=-5.1, dy=0, ha="right", va="center", panel="4a"),
    # 3,200 kW and an Rmax of 35.86 TFlop/s (TOP500 June 2002)
    dict(key="p3_es2002", label="Earth Simulator (2002)", year=2002, cls="processing", status="built", P=3200000, F=F_EL80,
         rate=3.586e13, bits=64, op="64-bit floating-point operation", src="top500jun2002",
         table_name="Earth Simulator (2002), NEC vector supercomputer, TOP500 No.~1 from 2002 to 2004", lineage="TOP500 No. 1",
         dx=-3.6, dy=3.6, ha="right", va="bottom", panel="3b"),
    # 8.9 W of glucose, and 1.9e10 neurons at 0.16 spikes per second over 17,500 synapses at half success (Lennie 2003)
    dict(key="cortex", label="human cortex", year=2003, cls="processing", status="built", P=8.9, F=1.0,
         rate=1.9e10*0.16*17500*0.5, op="synaptic release", src="lennie2003cost", sub="device",
         table_name="Human cortex (2003)", dx=-13.5, dy=3.6, ha="right", va="center", lead=True, near=True, panel="4a"),
    # 15.0 W typical at 1 GHz and three instructions retired per clock (Motorola 2003)
    dict(key="p4_mpc7455", label="PowerPC 7455\n(2003)", year=2003, cls="processing", status="built", P=15.0, F=F_EL80,
         rate=3000000000, bits=32, op="instruction, 32 bits", src="motorola2003mpc7455",
         table_name="Motorola MPC7455 PowerPC G4 (2003), 32-bit RISC microprocessor at 1 GHz with AltiVec", sub="device", dx=-5.1, dy=0,
         ha="right", va="center", panel="4a"),
    # 65 W TDP, two cores at 2.4 GHz retiring up to four instructions per clock each (Intel 2006, 2007)
    dict(key="g2_c2d", label="Core 2 Duo (2006)", year=2006, cls="processing", status="built", P=65.0, F=F_EL80, rate=1.92e10,
         bits=64, op="instruction, 64 bits", src="intel2007core2duo,doweck2006inside",
         table_name="Intel Core 2 Duo E6600 (2006), dual-core at 2.40 GHz", lineage="Intel CPUs", sub="device", dx=8.7, dy=-5,
         ha="left", va="top", lead=True, near=True, panel="4a"),
    # 2,329 kW and an Rmax of 478.2 TFlop/s (TOP500 November 2007)
    dict(key="g1_bgl2007", label="BlueGene/L (2007)", year=2007, cls="processing", status="built", P=2329000, F=F_EL80,
         rate=4.782e14, bits=64, op="64-bit floating-point operation", src="top500nov2007",
         table_name="BlueGene/L (2007), IBM eServer Blue Gene Solution, 212,992 cores, Lawrence Livermore, TOP500 No.~1 in November 2007",
         lineage="TOP500 No. 1", dx=-5.1, dy=0, ha="right", va="center", panel="3b"),
    # 2,345 kW and an Rmax of 1.026 PFlop/s (TOP500 June 2008)
    dict(key="roadrunner", label="Roadrunner (2008)", year=2008, cls="processing", status="built", P=2.345e6, F=F_EL80,
         rate=1.026e15, bits=64, op="64-bit floating-point operation", src="top500jun2008", lineage="TOP500 No. 1",
         table_name="Roadrunner (2008)", dx=22.6, dy=-22.6, ha="left", va="top", lead=True, near=True, panel="3b"),
    # 9.2 mA at 5 V typical and 16 MIPS at 16 MHz (Atmel 2015)
    dict(key="p4_atmega", label="ATmega328P (2008)", year=2008, cls="processing", status="built", P=0.046, F=F_EL80,
         rate=16000000, bits=8, op="instruction, 8 bits", src="atmel2015atmega328p",
         table_name="Atmel ATmega328P (2008), 8-bit AVR microcontroller", lineage="microcontrollers", sub="device", dx=-5.1,
         dy=0, ha="right", va="center", panel="4a"),
    # 187.8 W board power and 933 billion 32-bit floating-point operations per second peak (NVIDIA 2009, 2010)
    dict(key="p5_c1060", label="C1060 GPU (2008)", year=2008, cls="processing", status="built", P=187.8, F=F_EL80,
         rate=9.33e11, bits=32, op="32-bit floating-point operation", src="nvidia2010c1060,nvidia2009personal,nvidia2008c1060",
         table_name="NVIDIA Tesla C1060 (2008), graphics processing unit (GPU) computing board (T10)", lineage="NVIDIA GPUs, 32-bit", sub="device",
         dx=3.6, dy=-3.6, ha="left", va="top", panel="4a"),
    # 6,950 kW and an Rmax of 1.759 PFlop/s (TOP500 November 2009)
    dict(key="p3_jaguar09", label="Jaguar (2009)", year=2009, cls="processing", status="built", P=6950000, F=F_EL80,
         rate=1.759e15, bits=64, op="64-bit floating-point operation", src="top500nov2009",
         table_name="Jaguar (2009), Cray XT5 at Oak Ridge, TOP500 No.~1", lineage="TOP500 No. 1", dx=8.7, dy=-5, ha="left",
         va="top", lead=True, near=True, panel="3b"),
    # 57.00 kW and an Rmax of 43.01 TFlop/s (TOP500 November 2009), the No. 1 of the Green500 of November 2009 (Baier et al. 2009)
    dict(key="p3_qpace2009", label="QPACE (2009)", year=2009, cls="processing", status="built", P=57000.0, F=F_EL80,
         rate=4.301e13, bits=64, op="64-bit floating-point operation", src="top5002009qpace,baier2009qpace",
         table_name="QPACE (2009), PowerXCell 8i lattice-QCD machine at J\\\"ulich, Green500 No.~1", lineage="Green500 No. 1",
         dx=-5.1, dy=0, ha="right", va="center", panel="3b"),
    # 4,040 kW and an Rmax of 2.566 PFlop/s (TOP500 November 2010)
    dict(key="g1_th1a2010", label="Tianhe-1A (2010)", year=2010, cls="processing", status="built", P=4040000, F=F_EL,
         rate=2.566e15, bits=64, op="64-bit floating-point operation", src="top500nov2010",
         table_name="Tianhe-1A (2010), NUDT TH MPP with Xeon X5670 and NVIDIA GPUs, Tianjin, TOP500 No.~1 in November 2010",
         lineage="TOP500 No. 1", dx=-8.7, dy=-5, ha="right", va="top", lead=True, near=True, panel="3b"),
    # 12,660 kW and an Rmax of 10.51 PFlop/s (TOP500 November 2011)
    dict(key="p3_kcomp2011", label="K computer (2011)", year=2011, cls="processing", status="built", P=12660000, F=F_EL,
         rate=1.051e16, bits=64, op="64-bit floating-point operation", src="top500nov2011",
         table_name="K computer (2011), Fujitsu SPARC64 VIIIfx at RIKEN, TOP500 No.~1", lineage="TOP500 No. 1", dx=5.1, dy=0,
         ha="left", va="center", panel="3b"),
    # 0.190 umol of glucose a minute at 2803 kJ/mol, 8.9 mW (Herculano-Houzel 2011), and 1.37e7 neurons at 4 Hz releasing
    # 2,000 vesicles per spike from
    # 8,000 boutons at a probability of 0.25 (Attwell and Laughlin 2001)
    dict(key="p8_mousectx", label="mouse cortex", year=2011, cls="processing", status="built", P=0.008876, F=1.0,
         rate=1.0952e11, op="synaptic release", src="herculanohouzel2011scaling,attwell2001energy",
         table_name="Mouse cerebral cortex (2011), 13.7 million neurons, glucose power and synaptic vesicle releases",
         sub="device", dx=5.1, dy=-1.5, ha="left", va="center", panel="4a"),
    # 225 W board power and 1331 GFLOPS single-precision peak (NVIDIA 2011)
    dict(key="g2_m2090", label="M2090 GPU (2011)", year=2011, cls="processing", status="built", P=225.0, F=F_EL, rate=1.331e12,
         bits=32, op="32-bit floating-point operation", src="nvidia2011m2090,nvidia2011m2090board",
         table_name="NVIDIA Tesla M2090 (2011), Fermi GPU computing module", lineage="NVIDIA GPUs, 32-bit", sub="device",
         dx=5.1, dy=0, ha="left", va="center", panel="4a"),
    # 235 W board power and 3.95 trillion 32-bit floating-point operations per second peak (NVIDIA 2012, 2013)
    dict(key="p5_k20x", label="K20X GPU\n(2012)", year=2012, cls="processing", status="built", P=235.0, F=F_EL, rate=3.95e12,
         bits=32, op="32-bit floating-point operation", src="nvidia2012k20x,nvidia2013kseries",
         table_name="NVIDIA Tesla K20X (2012), Kepler GK110 GPU accelerator (as in the Titan supercomputer)",
         lineage="NVIDIA GPUs, 32-bit", sub="device", dx=-5.1, dy=-1.5, ha="right", va="center", panel="4a"),
    # 8,209 kW and an Rmax of 17.59 PFlop/s (TOP500 November 2012)
    dict(key="g1_titan2012", label="Titan (2012)", year=2012, cls="processing", status="built", P=8209000, F=F_EL,
         rate=1.759e16, bits=64, op="64-bit floating-point operation", src="top500nov2012",
         table_name="Titan (2012), Cray XK7 with NVIDIA K20x, Oak Ridge, TOP500 No.~1 in November 2012", lineage="TOP500 No. 1",
         dx=-8.7, dy=-5, ha="right", va="top", lead=True, near=True, panel="3b"),
    # 135 W TDP and 185.6 GFLOPS peak FP64: 8 cores x 2.9 GHz x 8 flops per clock, the per-core Rpeak of a TOP500 E5-2690 system
    # (Intel 2026; TOP500)
    dict(key="g2_e52690", label="Xeon E5-2690 (2012)", year=2012, cls="processing", status="built", P=135.0, F=F_EL,
         rate=1.856e11, bits=64, op="64-bit floating-point operation", src="intel2026arke52690,top5002026sgiice",
         table_name="Intel Xeon E5-2690 (2012), 8-core server processor", sub="device", dx=5, dy=-8.7, ha="left", va="top",
         lead=True, near=True, panel="4a"),
    # 17,808 kW and an Rmax of 33.86 PFlop/s (TOP500 June 2013)
    dict(key="p3_th2_2013", label="Tianhe-2 (2013)", year=2013, cls="processing", status="built", P=17808000, F=F_EL,
         rate=3.38627e16, bits=64, op="64-bit floating-point operation", src="top500jun2013",
         table_name="Tianhe-2 (2013), NUDT Xeon and Xeon Phi system at Guangzhou, TOP500 No.~1 from 2013 to 2015",
         lineage="TOP500 No. 1", dx=5.1, dy=0, ha="left", va="center", panel="3b"),
    # 27.8 kW at 4,503 MFlop/s per W, 125 TFlop/s (Green500 November 2013)
    dict(key="p3_tsubkfc13", label="TSUBAME-KFC (2013)", year=2013, cls="processing", status="built", P=27800.0, F=F_EL,
         rate=1.2518896e14, bits=64, op="64-bit floating-point operation", src="green500nov2013",
         table_name="TSUBAME-KFC (2013), oil-immersed NVIDIA K20x cluster at Tokyo Tech, Green500 No.~1",
         lineage="Green500 No. 1", dx=-5.1, dy=-1.5, ha="right", va="center", panel="3b"),
    # 16 kW, constant since 2011 (D-Wave 2017), and 503 qubits read and reset per sample of 90.5 us (Ronnow et al. 2014)
    dict(key="p7_dwave2", label="D-Wave Two (2013)", year=2013, cls="processing", status="built", P=16000.0, F=F_EL,
         rate=5558011.05, op="qubit reset", src="dwave2017computational,ronnow2014defining",
         table_name="D-Wave Two (2013), 503-qubit quantum annealer", lineage="D-Wave annealers", dx=-27.7, dy=-16, ha="right",
         va="top", lead=True, near=True, panel="3b"),
    # 72 mW for the chip and 26 pJ per synaptic event (Merolla et al. 2014)
    dict(key="truenorth", label="TrueNorth chip\n(2014)", year=2014, cls="processing", status="built", P=0.072, F=F_EL,
         rate=0.072/26e-12, op="synaptic event", src="merolla2014million", sub="device", table_name="TrueNorth chip (2014)",
         dx=-5.1, dy=0, ha="right", va="center", panel="4a"),
    # 3.1 W for the board and 941 pJ per synaptic activation, 413,000 spikes/s to 7,980 synapses each (Benjamin et al. 2014)
    dict(key="p6_neurogrid", label="Neurogrid (2014)", year=2014, cls="processing", status="built", P=3.1, F=F_EL,
         rate=3295700000, op="synaptic event", src="benjamin2014neurogrid",
         table_name="Neurogrid (2014), mixed analogue-digital neuromorphic board of 16 Neurocores", sub="device", dx=-5.1,
         dy=-0.75, ha="right", va="center", panel="4a"),
    # 300 W board power and 8.74 TFLOPS single-precision peak with GPU Boost (NVIDIA 2014, 2015)
    dict(key="g2_k80", label="K80 GPU (2014)", year=2014, cls="processing", status="built", P=300.0, F=F_EL, rate=8.74e12,
         bits=32, op="32-bit floating-point operation", src="nvidia2014unveils,nvidia2015k80",
         table_name="NVIDIA Tesla K80 (2014), dual-GPU Kepler accelerator", lineage="NVIDIA GPUs, 32-bit", sub="device",
         dx=12.1, dy=7, ha="left", va="bottom", lead=True, near=True, panel="4a"),
    # 75 W TDP and 92 trillion 8-bit integer operations per second peak, deployed 2015 (Jouppi et al. 2017, 2021)
    dict(key="p5_tpu1", label="TPU v1\n(2015)", year=2015, cls="processing", status="built", P=75.0, F=F_EL, rate=9.2e13,
         bits=8, op="8-bit integer operation", src="jouppi2017datacenter,jouppi2021ten",
         table_name="Google Tensor Processing Unit (TPU) v1 (2015), application-specific integrated circuit (ASIC) for inference, 8-bit integer", sub="device", dx=-5.1, dy=3, ha="right",
         va="center", panel="4a"),
    # 50.3 kW at 7,031.4 MFlop/s per W, 353.7 TFlop/s (Green500 June 2015)
    dict(key="g1_shoubu15", label="Shoubu (2015)", year=2015, cls="processing", status="built", P=50300.0, F=F_EL,
         rate=3.53679e14, bits=64, op="64-bit floating-point operation", src="green500jun2015",
         table_name="Shoubu (2015), ExaScaler-1.4 with PEZY-SC accelerators, RIKEN, Green500 No.~1 in June and November 2015",
         lineage="Green500 No. 1", dx=-5.1, dy=1.5, ha="right", va="center", panel="3b"),
    # 15,371 kW and an Rmax of 93.01 PFlop/s (TOP500 June 2016)
    dict(key="p3_taihu2016", label="TaihuLight (2016)", year=2016, cls="processing", status="built", P=15371000, F=F_EL,
         rate=9.301459e16, bits=64, op="64-bit floating-point operation", src="top500jun2016",
         table_name="Sunway TaihuLight (2016), SW26010 many-core system at Wuxi, TOP500 No.~1", lineage="TOP500 No. 1", dx=9.7,
         dy=-2.6, ha="left", va="center", lead=True, near=True, panel="3b"),
    # 349.5 kW at 9,462 MFlop/s per W, 3.31 PFlop/s (Green500 November 2016)
    dict(key="p3_saturnv16", label="DGX SATURNV\n(2016)", year=2016, cls="processing", status="built", P=349500.0, F=F_EL,
         rate=3.30700395e15, bits=64, op="64-bit floating-point operation", src="green500nov2016",
         table_name="DGX SATURNV (2016), NVIDIA DGX-1 (P100) cluster, Green500 No.~1", lineage="Green500 No. 1", dx=12.4,
         dy=-4.7, ha="center", va="top", panel="3b"),
    # 300 W maximum and 21.2 trillion 16-bit floating-point operations per second peak, SXM2 module (NVIDIA 2016)
    dict(key="p5_p100", label="P100 GPU (2016)", year=2016, cls="processing", status="built", P=300.0, F=F_EL, rate=2.12e13,
         bits=16, op="16-bit floating-point operation", src="nvidia2016p100",
         table_name="NVIDIA Tesla P100 (2016), Pascal GPU, SXM2 module", lineage="NVIDIA GPUs", sub="device", dx=-50, dy=0,
         ha="right", va="center", lead=True, near=True, panel="4a"),
    # 3.97 pJ per bit accessed, modelled, at 256 GB/s per stack (O'Connor et al. 2017)
    dict(key="hbm", label="HBM2 DRAM (2017)", year=2017, cls="processing", status="built", P=3.97e-12*2.048e12, F=F_EL,
         rate=2.048e12, op="bit accessed", src="oconnor2017fine", sub="device", table_name="HBM2 DRAM (2017)", dx=-5.1, dy=1.5,
         ha="right", va="center", panel="4a"),
    # 300 W TDP and 125 trillion 16-bit (tensor-core, FP32-accumulate) floating-point operations per second peak (NVIDIA 2017)
    dict(key="p5_v100", label="V100\nGPU\n(2017)", year=2017, cls="processing", status="built", P=300.0, F=F_EL, rate=1.25e14,
         bits=16, op="16-bit floating-point operation", src="nvidia2017volta",
         table_name="NVIDIA Tesla V100 (2017), Volta GPU with tensor cores, SXM2 module", lineage="NVIDIA GPUs", sub="device",
         dx=0, dy=19, ha="center", va="bottom", lead=True, near=True, panel="4a"),
    # 280 W chip TDP and 46 TFLOPS peak bf16 (Jouppi et al. 2021)
    dict(key="g2_tpu2", label="TPU v2 (2017)", year=2017, cls="processing", status="built", P=280.0, F=F_EL, rate=4.6e13,
         bits=16, op="16-bit floating-point operation", src="jouppi2021ten", table_name="Google TPU v2 (2017), training chip",
         sub="device", dx=-25, dy=43.3, ha="right", va="bottom", lead=True, near=True, panel="4a"),
    # 8,806 kW and an Rmax of 122.3 PFlop/s (TOP500 June 2018)
    dict(key="p3_summit2018", label="Summit\n(2018)", year=2018, cls="processing", status="built", P=8806000, F=F_EL,
         rate=1.223e17, bits=64, op="64-bit floating-point operation", src="top500jun2018",
         table_name="Summit (2018), IBM POWER9 and NVIDIA V100 at Oak Ridge, TOP500 No.~1", lineage="TOP500 No. 1", dx=-5.1,
         dy=0, ha="right", va="center", panel="3b"),
    # 30 W budget of the module's 30 W modes and 7.2e12 16-bit floating-point operations per second on its GPU, 11e12 at
    # 1,377 MHz scaled to the 900 MHz of those modes (Franklin 2018, NVIDIA 2024)
    dict(key="p5_jxavier", label="Jetson AGX Xavier (2018)", year=2018, cls="processing", status="built", P=30.0, F=F_EL,
         rate=7.19e12, bits=16, op="16-bit floating-point operation", src="franklin2018jetson,nvidia2024jetson",
         table_name="NVIDIA Jetson AGX Xavier (2018), embedded AI module with a 512-core Volta GPU, 30 W mode", sub="device",
         dx=-5.1, dy=-1.5, ha="right", va="center", panel="4a"),
    # 477 uW for the chip at 37.5 million synaptic operations per second, 12.7 pJ each (Frenkel et al. 2019)
    dict(key="p6_odin", label="ODIN chip (2018)", year=2018, cls="processing", status="built", P=0.000477, F=F_EL,
         rate=37500000, op="synaptic event", src="frenkel2019odin",
         table_name="ODIN (2018), 256-neuron digital spiking neuromorphic processor, 28 nm CMOS", sub="device", dx=-5.1, dy=0,
         ha="right", va="center", panel="4a"),
    # 2 W and 4 trillion 8-bit integer operations per second (Google Coral, 2019 and 2020)
    dict(key="p5_edgetpu", label="Edge TPU\n(2019)", year=2019, cls="processing", status="built", P=2.0, F=F_EL, rate=4e12,
         bits=8, op="8-bit integer operation", src="google2020frequently,google2020tensorflow,rutledge2019introducing",
         table_name="Google Edge TPU (2019), edge inference ASIC of the Coral products", sub="device", dx=-9.9, dy=9.9,
         ha="right", va="bottom", lead=True, near=True, panel="4a"),
    # 592.5 W at the wall (7.11 kWh in 12 h) and 9.343e9 synaptic events in 10 s of real time (Rhodes et al. 2020)
    dict(key="p6_spinnaker", label="SpiNNaker (2019)", year=2019, cls="processing", status="built", P=592.5, F=F_EL,
         rate=934300000, op="synaptic event", src="rhodes2020realtime",
         table_name="SpiNNaker (2019), 12-board machine of ARM968 cores running a cortical microcircuit in real time", dx=5.1,
         dy=1.5, ha="left", va="center", panel="3b"),
    # 26 kW (Arute et al. 2019, SI) and 1e6 samples of 53 qubits in 200 s, every qubit read and reset per sample
    dict(key="p7_sycamore", label="Sycamore (2019)", year=2019, cls="processing", status="built", P=26000.0, F=F_EL,
         rate=265000.0, op="qubit reset", src="arute2019quantum",
         table_name="Google Sycamore (2019), 53-qubit processor sampling random circuits", dx=50, dy=0, ha="left", va="center",
         lead=True, near=True, panel="3b"),
    # 225 W TDP and 2.30 TFLOPS peak FP64 at the 2.25 GHz base clock, launched August 2019 (AMD 2019, 2020; TOP500)
    dict(key="g2_epyc7742", label="EPYC 7742 (2019)", year=2019, cls="processing", status="built", P=225.0, F=F_EL,
         rate=2.304e12, bits=64, op="64-bit floating-point operation", src="amd2020epyc7002,top5002026hawk,amd2019epyc",
         table_name="AMD EPYC 7742 (2019), 64-core server processor", sub="device", dx=-23.8, dy=88.9, ha="center",
         va="bottom", lead=True, near=True, panel="4a"),
    # 28,335 kW and an Rmax of 415.53 PFlop/s (TOP500 June 2020)
    dict(key="fugaku", label="Fugaku (2020)", year=2020, cls="processing", status="built", P=2.8335e7, F=F_EL, rate=4.1553e17,
         bits=64, op="64-bit floating-point operation", src="top500jun2020", lineage="TOP500 No. 1",
         table_name="Fugaku (2020)", dx=5.1, dy=0, ha="left", va="center", panel="3b"),
    # 400 W TDP and 312 trillion dense 16-bit floating-point operations per second peak, SXM module (NVIDIA 2021)
    dict(key="p5_a100", label="A100 GPU\n(2020)", year=2020, cls="processing", status="built", P=400.0, F=F_EL, rate=3.12e14,
         bits=16, op="16-bit floating-point operation", src="nvidia2021a100,jouppi2023tpu",
         table_name="NVIDIA A100 80GB SXM (2020), Ampere tensor-core GPU", lineage="NVIDIA GPUs", sub="device", dx=12.5,
         dy=21.7, ha="left", va="bottom", lead=True, near=True, panel="4a"),
    # 192 W measured maximum (chip and HBM) and 275 trillion bfloat16 operations per second peak, deployed 2020 (Jouppi et al.
    # 2023)
    dict(key="p5_tpu4", label="TPU v4 (2020)", year=2020, cls="processing", status="built", P=192.0, F=F_EL, rate=2.75e14,
         bits=16, op="16-bit floating-point operation", src="jouppi2023tpu",
         table_name="Google TPU v4 (2020), training chip of the optically switched supercomputer", sub="device", dx=-20,
         dy=34.6, ha="right", va="bottom", lead=True, near=True, panel="4a"),
    # 77 kW and an Rmax of 1.62 PFlop/s (Green500 June 2020)
    dict(key="g1_mn3_2020", label="MN-3\n(2020)", year=2020, cls="processing", status="built", P=77000.0, F=F_EL, rate=1.62e15,
         bits=64, op="64-bit floating-point operation", src="green500jun2020",
         table_name="MN-3 (2020), Preferred Networks MN-Core server, Green500 No.~1 in June 2020", lineage="Green500 No. 1",
         dx=-5.1, dy=0, ha="right", va="center", panel="3b"),
    # 23.6 mA at 1.1 V (DVDD, the core supply alone) with both cores busy at 100 MHz, at most one instruction per cycle per core
    # (Raspberry Pi 2025)
    dict(key="p4_rp2040", label="RP2040 (2021)", year=2021, cls="processing", status="built", P=0.02596, F=F_EL,
         rate=200000000, bits=32, op="instruction, 32 bits", src="raspberrypi2025rp2040",
         table_name="Raspberry Pi RP2040 (2021), dual Cortex-M0+ microcontroller, core supply only", lineage="microcontrollers",
         sub="device",
         dx=-5.1, dy=0, ha="right", va="center", panel="4a"),
    # 125 W base power, 8 P-cores at 3.2 GHz issuing six instructions per cycle and 8 E-cores at 2.4 GHz allocating five (Intel
    # 2024, 2026)
    dict(key="p4_i12900k", label="Core i9-12900K (2021)", year=2021, cls="processing", status="built", P=125.0, F=F_EL,
         rate=2.496e11, bits=64, op="instruction, 64 bits", src="intel2026ark12900k,intel2024optimization",
         table_name="Intel Core i9-12900K (2021), hybrid 8 P-core + 8 E-core desktop processor", lineage="Intel CPUs",
         sub="device", dx=-5.1, dy=-1.5, ha="right", va="center", panel="4a"),
    # 7.0 kW of a cryocooler compressor as a proxy (SHI 2026), and 2,076 junctions in 1,038 two-junction AQFP cells, each
    # setting a bit every cycle at 2.5 GHz (Ayala et al. 2021)
    dict(key="p6_aqfpchip", label="AQFP chip with\ncryocooler (2021)", year=2021, cls="processing", status="built", P=7000.0,
         F=F_EL, rate=2.595e12, op="switching event", src="ayala2021mana,shi2026f70",
         table_name="AQFP execution-stage chip of MANA (2021), 2,076 Josephson junctions in 1,038 AQFP cells at 2.5 GHz, charged the power of a 4 K cryocooler compressor",
         dx=-5.1, dy=3, ha="right", va="center", panel="3b"),
    # 560 W TDP and 95.7 TFLOPS peak FP64 matrix (AMD 2021)
    dict(key="g2_mi250x", label="MI250X (2021)", year=2021, cls="processing", status="built", P=560.0, F=F_EL, rate=9.57e13,
         bits=64, op="64-bit floating-point operation", src="amd2021mi200",
         table_name="AMD Instinct MI250X (2021), CDNA 2 accelerator, 64-bit peak", sub="device", dx=5.1, dy=-1.5, ha="left",
         va="center", panel="4a"),
    # 21,100 kW and an Rmax of 1.102 EFlop/s (TOP500 June 2022)
    dict(key="frontier", label="Frontier (2022)", year=2022, cls="processing", status="built", P=2.110e7, F=F_EL,
         rate=1.102e18, bits=64, op="64-bit floating-point operation", src="top500jun2022", lineage="TOP500 No. 1",
         table_name="Frontier (2022)", dx=-9.7, dy=-2.6, ha="right", va="center", lead=True, near=True, panel="3b"),
    # Apollo4 Plus, 17.2 uA/MHz at 1.9 V running CoreMark at 96 MHz, at most one instruction per cycle (Ambiq 2025)
    dict(key="mcu", label="microcontroller\n(2022)", year=2022, cls="processing", status="built", P=17.2e-6*96*1.9, F=F_EL,
         rate=96e6, bits=32, op="instruction, 32 bits", src="ambiq2025apollo4plus", lineage="microcontrollers", sub="device",
         table_name="Microcontroller (2022)", dx=-5.1, dy=0, ha="right", va="center", panel="4a"),
    # 754 GOPS at 16 TOPS/W, 47 mW, for 4-bit inputs and weights (Wan et al. 2022)
    dict(key="p6_neurram", label="NeuRRAM chip (2022)", year=2022, cls="processing", status="built", P=0.047125, F=F_EL,
         rate=7.54e11, bits=4, op="4-bit operation", src="wan2022compute",
         table_name="NeuRRAM (2022), 48-core RRAM compute-in-memory chip, 130 nm", sub="device", dx=-5.1, dy=0, ha="right",
         va="center", panel="4a"),
    # 3 kW (Quandela 2026) and 6 photonic qubits read per 6-photon sample at 4 Hz (Maring et al. 2024)
    dict(key="p7_ascella", label="Ascella (2022)", year=2022, cls="processing", status="built", P=3000.0, F=F_EL, rate=24.0,
         op="qubit reset", src="quandela2026ascella,maring2024versatile",
         table_name="Quandela Ascella (2022), 6-qubit single-photon quantum computer (12 modes)", dx=-5.1, dy=0, ha="right",
         va="center", panel="3b"),
    # less than 7 kW (QuEra 2023) and 256 atoms read and reset per shot at under 10 shots per second (Wurtz et al. 2023)
    dict(key="p7_aquila", label="Aquila (2022)", year=2022, cls="processing", status="built", P=7000.0, F=F_EL, rate=2560.0,
         op="qubit reset", src="quera2023dual,wurtz2023aquila,aws2022amazon",
         table_name="QuEra Aquila (2022), 256-atom neutral-atom analogue quantum computer", dx=-5.1, dy=0, ha="right",
         va="center", panel="3b"),
    # 309 kW and an Rmax of 19.2 PFlop/s (Green500 June 2022)
    dict(key="g1_frtds2022", label="Frontier TDS\n(2022)", year=2022, cls="processing", status="built", P=309000.0, F=F_EL,
         rate=1.92e16, bits=64, op="64-bit floating-point operation", src="green500jun2022",
         table_name="Frontier TDS (2022), one-rack HPE Cray EX235a test and development system, Oak Ridge, Green500 No.~1 in June 2022",
         lineage="Green500 No. 1", dx=0, dy=4.7, ha="center", va="bottom", panel="3b"),
    # 700 W TDP and 989.5 TFLOPS dense FP16 (half of 1,979 with sparsity) (NVIDIA 2022, 2024)
    dict(key="g2_h100", label="H100 GPU (2022)", year=2022, cls="processing", status="built", P=700.0, F=F_EL, rate=9.895e14,
         bits=16, op="16-bit floating-point operation", src="nvidia2024h100,andersch2022hopper",
         table_name="NVIDIA H100 SXM (2022), Hopper GPU", lineage="NVIDIA GPUs", sub="device", dx=0, dy=32, ha="center",
         va="bottom", lead=True, near=True, panel="4a"),
    # one gate of 0.65 fJ, CV^2 with an FO3 load (IRDS 2023, MM-9), switching at 3 GHz
    dict(key="gate", year=2023, cls="processing", status="built", P=e_gate_d*3e9, F=F_EL, rate=3e9, op="switching event",
         src="irds2023moremoore", label="logic gate at 3 GHz (2023)", sub="device", table_name="Logic gate at 3\\,GHz (2023)",
         dx=5.1, dy=0, ha="left", va="center", panel="4a"),
    # 16.1 tera-operations per second at 2.48 TOPS/W, 6.5 W, one multiply-accumulate counted as two operations (Le Gallo et al.
    # 2023)
    dict(key="p6_hermes", label="HERMES PCM\nchip (2023)", year=2023, cls="processing", status="built", P=6.4919, F=F_EL,
         rate=1.61e13, bits=8, op="8-bit operation", src="legallo2023mixed",
         table_name="IBM HERMES (2023), 64-core phase-change-memory in-memory compute chip, 14 nm", sub="device", dx=0, dy=10,
         ha="center", va="bottom", lead=True, near=True, panel="4a"),
    # 128 GB RDIMM, 10 W at 4,800 MT/s (Micron 2023), and 64 data bits per transfer (Rambus)
    dict(key="s2_ddr5", label="DDR5 memory\nmodule (2023)", year=2023, cls="processing", status="built", P=10.0, F=F_EL,
         rate=3.072e11, op="bit accessed", src="micron2023ddr5,rambus2024ddr4",
         table_name="Micron 128 GB DDR5 RDIMM (2023), 2Rx4 module of 32-Gbit DRAM dies", lineage="main memory", sub="device",
         dx=-5.1, dy=-1.5, ha="right", va="center", panel="4a"),
    # 10.2 kW max for eight Hopper processors of 1e15 dense 16-bit operations per second each (NVIDIA 2024, Andersch et al. 2022)
    dict(key="dgx", year=2024, cls="processing", status="built", P=10.2e3, F=F_EL, rate=10.2e3/e_dgx_d, bits=16,
         op="16-bit floating-point operation", src="nvidia2024dgx,andersch2022hopper", label="DGX H200 (2024)",
         table_name="NVIDIA DGX H200 AI server (2024)", dx=-13, dy=-4.7, ha="center", va="top", panel="3b"),
    # about 120 kW per rack (NVIDIA 2026) and 180 PFlop/s of dense 16-bit operations, half the sparse 360 (NVIDIA 2024)
    dict(key="gb200", label="GB200 NVL72\nrack (2024)", year=2024, cls="processing", status="built", P=1.2e5, F=F_EL,
         rate=1.8e17, bits=16, op="16-bit floating-point operation", src="nvidia2025gb200,nvidia2026dgxgb",
         table_name="NVIDIA GB200 NVL72 rack (2024)", dx=0, dy=4.7, ha="center", va="bottom", panel="3b"),
    # 16,384 H100 processors at their 700 W and 400 TFlop/s each of 16-bit model operations achieved (Grattafiori et al. 2024)
    dict(key="llama3", label="Llama 3 training run (2024)", year=2024, cls="processing", status="built", P=16384*700.0, F=F_EL,
         rate=16384*400e12, bits=16, op="16-bit floating-point operation", src="grattafiori2024llama3",
         table_name="Llama 3 training run (2024)", dx=20, dy=4.7, ha="center", va="bottom", panel="3b"),
    # the world's data centres in 2025, 1.75 EJ of electricity (IEA 2026), run as one machine at the energy per operation of El Capitan
    dict(key="dcglobal", label="Internet-scale\nsupercomputer", year=2025, cls="processing", status="hypothetical",
         sub="aggregate", P=1.75e18/yr, F=F_EL, rate=1.75e18/yr/e_elc_d, bits=64, op="64-bit floating-point operation",
         src="iea2026keyquestions,top500nov2025",
         table_name="Internet-scale supercomputer (hypothetical), the world's data centres in 2025, 1.75\\,EJ of electricity, at the energy per operation of El~Capitan",
         dx=5, dy=0, ha="left", va="center", panel="3a"),
    # Antminer S21 XP, 3,645 W at the wall and 270 TH/s (Bitmain 2024)
    dict(key="btcasic", label="Bitcoin miner (2024)", year=2024, cls="processing", status="built", P=3645, F=F_EL, rate=270e12,
         bits=256, op="SHA-256d hash", src="bitmain2024s21xp", table_name="Bitcoin miner (2024)", dx=-5.1, dy=0, ha="right",
         va="center", panel="3b"),
    # 48 measure qubits reset per 1.1 us cycle (Acharya et al. 2025), at the 26 kW estimated for Sycamore (Arute et al. 2019)
    dict(key="willow", year=2024, cls="processing", status="built", P=26e3, F=F_EL, rate=26e3/e_willow_d, op="qubit reset",
         src="acharya2025quantum,arute2019quantum", label="Willow\n(2024)", table_name="Willow (2024), 105 qubits", dx=3.6,
         dy=13.5, ha="center", va="bottom", lead=True, near=True, panel="3b"),
    # 500 W TDP and 6144 GFLOPS peak FP64 (Intel 2026)
    dict(key="p4_xeon6980", label="Xeon 6980P\n(2024)", year=2024, cls="processing", status="built", P=500.0, F=F_EL,
         rate=6.144e12, bits=64, op="64-bit floating-point operation", src="intel2026app,ecfr2025ccl,intel2026ark6980p",
         table_name="Intel Xeon 6980P (2024), 128-core server processor", sub="device", dx=5.1, dy=0, ha="left", va="center",
         panel="4a"),
    # 1,000 W TDP and 2.25e15 dense 16-bit floating-point operations per second, half the sparse 4.5e15 (NVIDIA 2025)
    dict(key="p5_b200", label="B200 GPU\n(2024)", year=2024, cls="processing", status="built", P=1000.0, F=F_EL, rate=2.25e15,
         bits=16, op="16-bit floating-point operation", src="nvidia2025blackwell,nvidia2024blackwell,nvidia2026hgx",
         table_name="NVIDIA B200 (2024), Blackwell GPU in HGX B200", lineage="NVIDIA GPUs", sub="device", dx=5.1, dy=0,
         ha="left", va="center", panel="4a"),
    # 2,600 W maximum and over 3.8e14 8-bit synaptic events per second (Intel 2024)
    dict(key="p6_halapoint", label="Hala Point (2024)", year=2024, cls="processing", status="built", P=2600.0, F=F_EL,
         rate=3.8e14, op="synaptic event", src="intel2024halapoint",
         table_name="Hala Point (2024), 1,152 Loihi 2 neuromorphic processors in one chassis", dx=-5.1, dy=-1.5, ha="right",
         va="center", panel="3b"),
    # 29,685 kW and an Rmax of 1809 PFlop/s, whole machine (TOP500 November 2025)
    dict(key="elcap", label="El Capitan (2025)", year=2025, cls="processing", status="built", P=29.685e6, F=F_EL,
         rate=29.685e6/e_elc_d, bits=64, op="64-bit floating-point operation", src="top500nov2025", lineage="TOP500 No. 1",
         table_name="El~Capitan (2025)", dx=5.1, dy=0, ha="left", va="center", panel="3b"),
    # 12.5 kW (D-Wave 2025) and 4,575 qubits read and reset per sample of 181.6 us (D-Wave 2026)
    dict(key="dwave", year=2025, cls="processing", status="built", P=12.5e3, F=F_EL, rate=4575/181.6e-6, op="qubit reset",
         src="dwave2025advantage2,dwave2026qpuprops", label="Advantage2 (2025)", lineage="D-Wave annealers",
         table_name="D-Wave Advantage2 (2025)", dx=-17.7, dy=-17.7, ha="right", va="top", lead=True, near=True, panel="3b"),
    # 33.46 kW and 2.45 PFlop/s in the power-optimized HPL run, 73.3 GFlop/s per W (Green500 November 2025)
    dict(key="p3_kairos2025", label="KAIROS (2025)", year=2025, cls="processing", status="built", P=33460.0, F=F_EL,
         rate=2.45e15, bits=64, op="64-bit floating-point operation", src="green500nov2025,top5002025kairos",
         table_name="KAIROS (2025), Eviden BullSequana XH3000 with GH200 at CALMIP Toulouse, Green500 No.~1 in November 2025 and June 2026",
         lineage="Green500 No. 1", dx=-13.5, dy=-3.6, ha="right", va="center", lead=True, near=True, panel="3b"),
    # nearly 10 MW for 9,216 chips (Vahdat 2025) of 2,307 TFLOPs of BF16 each (Google Cloud 2026)
    dict(key="p3_ironwood25", label="Ironwood TPU pod (2025)", year=2025, cls="processing", status="built", P=10000000, F=F_EL,
         rate=2.1261312e19, bits=16, op="16-bit floating-point operation", src="vahdat2025ironwood,google2026tpu7x",
         table_name="Google Ironwood (TPU7x) pod (2025), 9,216 liquid-cooled chips", dx=5.1, dy=0, ha="left", va="center",
         panel="3b"),
    # 30 kW for the rack (extrapolated from 10.0 kW measured for 6 of its 18 servers) and 60 peta-ops per second of 8-bit
    # integer operations from its 288 NorthPole cards (DeBole et al. 2025)
    dict(key="p6_northpole", label="NorthPole rack (2025)", year=2025, cls="processing", status="built", P=30000.0, F=F_EL,
         rate=6e16, bits=8, op="8-bit integer operation", src="debole2025scalable,ibm2023northpole",
         table_name="NorthPole inference rack (2025), 288 NorthPole cards in 18 servers", dx=-5, dy=8.7, ha="right",
         va="bottom", lead=True, near=True, panel="3b"),
    # 3.2 kW measured over two months, and 100 atoms read and reset per shot at the assumed 1 shot per second (Vovrosh et al.
    # 2025)
    dict(key="p7_pasqal", label="Pasqal QPU\n(2025)", year=2025, cls="processing", status="built", P=3174.603175, F=F_EL,
         rate=100.0, op="qubit reset", src="vovrosh2025resource",
         table_name="Pasqal Orion Alpha-class neutral-atom quantum processor (2025), analogue mode, registers of up to 100 atoms",
         dx=-5.1, dy=0, ha="right", va="center", panel="3b"),
    # 15,794 kW and an Rmax of 1.000 EFlop/s (TOP500 November 2025)
    dict(key="g1_jupiter25", label="JUPITER (2025)", year=2025, cls="processing", status="built", P=15794000, F=F_EL,
         rate=1e18, bits=64, op="64-bit floating-point operation", src="top500nov2025",
         table_name="JUPITER Booster (2025), BullSequana XH3000 with NVIDIA GH200, Forschungszentrum J\\\"ulich",
         dx=8.7, dy=5, ha="left", va="bottom", lead=True, near=True, panel="3b"),
    # at most 30 kW, the peak during cooldown, and 20 qubits reset per shot of at least 300 us, the passive wait at the start of
    # each shot (Mansfield et al. 2025)
    dict(key="g6_iqm20", label="IQM 20-qubit (2025)", year=2025, cls="processing", status="built", P=30000.0, F=F_EL,
         rate=66666.7, op="qubit reset", src="mansfield2025first",
         table_name="IQM 20-qubit superconducting quantum computer (2025), at the Leibniz Supercomputing Centre",
         dx=16, dy=-27.7, ha="left", va="top", lead=True, near=True, panel="3b"),
    # 26 kW typical and 2,550 qubits read and reset per second in the CLOPS benchmark, QV 64 (IQM 2026; Wack et al. 2021)
    dict(key="p7_iqmrad54", label="IQM Radiance (2026)", year=2026, cls="processing", status="built", P=26000.0, F=F_EL,
         rate=2550.0, op="qubit reset", src="iqm2026radiance,wack2021quality",
         table_name="IQM Radiance (2026), 54-qubit superconducting quantum computer", dx=5.1, dy=0, ha="left", va="center",
         panel="3b"),
    # 1.2 GW facility capacity (Crusoe 2025), 4e5 GB200 processors at 2.5e15 dense 16-bit operations per second (NVIDIA 2025)
    dict(key="stargate", label="AI campus\nof 1.2 GW\n(2026)", year=2026, cls="processing", status="projected", P=1.2e9,
         F=F_EL, rate=4e5*2.5e15, bits=16, op="16-bit floating-point operation", src="crusoe2025abilene,nvidia2025gb200",
         table_name="1.2\\,GW AI campus (2026, projected)", dx=5.1, dy=-4.5, ha="left", va="center", panel="3b"),
    # 2e7 physical qubits, half of them reset in each 1 us cycle (Gidney and Ekera 2021), and 125 MW (Parker and Vermeer 2023)
    dict(key="ftqc", label="fault-tolerant quantum\ncomputer (projected)", year=2030, cls="processing", status="projected",
         P=125e6, F=F_EL, rate=125e6/e_ftqc_d, op="qubit reset", src="gidney2021how,parker2023estimating",
         table_name="Fault-tolerant quantum computer (projected for about 2030), $2\\times10^{7}$ qubits at 125\\,MW of electricity", dx=5.1, dy=-4.5, ha="left", va="center", panel="3b"),
    # 40 MW or less for the compute nodes and 151.5 EFLOPS of dense 16-bit matrix operations, design targets (RIKEN 2026)
    dict(key="h1_fnext", label="FugakuNEXT (2030)", year=2030, cls="processing", status="projected", P=40000000, F=F_EL,
         rate=1.515e20, bits=16, op="16-bit floating-point operation", src="riken2026fugakunext",
         table_name="FugakuNEXT (RIKEN, planned for about 2030), design targets of the basic design", dx=5.1, dy=1.5,
         ha="left", va="center", panel="3b"),
    # the same power, each reset erasing one bit for kB T ln 2 of electricity at 300 K (Landauer 1961)
    dict(key="qc0", label="quantum computer\nwithout overhead", year=None, cls="processing", status="hypothetical", P=125e6,
         F=F_EL, rate=125e6*F_EL/e_qc0, op="qubit reset", src="landauer1961irreversibility",
         table_name="Quantum computer without overhead (hypothetical), resetting qubits at the thermal floor at 300\\,K", dx=5.1, dy=-4.5, ha="left", va="center", panel="3a"),
    # every operation on the thermal floor at 300 K (Wright 2020)
    dict(key="dyson", year=None, cls="processing", status="hypothetical", P=P_II, F=1.0, rate=P_II/eL, op="control operation",
         src="wright2020dyson", label="Dyson sphere at 300 K", dx=-9.4, dy=-3.4, ha="right", va="top", lead=True, near=True,
         panel="3a"),
    # the model value of IV-minus, an electron confined to 0.1 nm
    dict(key="eswitch", year=None, cls="processing", status="hypothetical", P=P_II, F=1.0, rate=P_II/eps0,
         op="switching event", src="", label="electron confinement (model)", dx=-8.7, dy=-5, ha="right", va="top", lead=True,
         near=True, panel="3a"),
    # 1e-16 J per processor operation (Bradbury 1999)
    dict(key="matrioshka", label="Matrioshka brain", year=None, cls="processing", status="hypothetical", P=P_II, F=1.0,
         rate=P_II/e_brad, op="processor operation", src="bradbury1999matrioshka", dx=-9.4, dy=-3.4, ha="right", va="top",
         lead=True, near=True, panel="3a"),
    # 1e10 W radiated at 4 K and 2.6e32 bit erasures per second, its irreversible operations (Sandberg 1999)
    dict(key="h1_zeus", label="Zeus Jupiter brain (1999)", year=None, cls="processing", status="hypothetical", P=1e10, F=1.0,
         rate=2.6e32, op="bit erased", src="sandberg1999physics",
         table_name="Zeus (Sandberg 1999), Jupiter brain of diamondoid reversible quantum-dot circuits, radiating at 4 K",
         dx=-33.5, dy=-4.7, ha="center", va="top", panel="3a"),
    # 4.04e26 W of throughput and 7.195e42 bits per m^2 and s rejected through 1e-2 m^2 (Lloyd 2000)
    dict(key="h1_laptop", label="ultimate laptop (2000)", year=None, cls="processing", status="hypothetical", P=4.04e26, F=1.0,
         rate=7.195e40, op="bit erased", src="lloyd2000ultimate",
         table_name="Ultimate laptop (Lloyd 2000), 1 kg in 1 L, rejecting errors as black-body radiation at $5.87\\times10^{8}$\\,K",
         dx=-9.4, dy=-3.4, ha="right", va="top", lead=True, near=True, panel="3a"),
    # a black hole of 1 kg as a computer (Lloyd 2000; Lloyd and Ng 2004), whose input falls in and whose result is read from its
    # Hawking radiation, 4 pi G m^2/(hbar c ln 2) = 3.827e16 bits emptied in a lifetime of about 1e-19 s (Lloyd 2000), so it
    # commands m c^2 over that time at its own temperature of 1.2e23 K
    dict(key="h1_bhcomp", label="black-hole computer (2000)", year=None, cls="processing", status="hypothetical",
         P=1.0*c**2/1e-19, F=1.0, rate=3.827e16/1e-19, op="bit radiated", src="lloyd2000ultimate,lloyd2004black",
         table_name="Black-hole computer (Lloyd 2000), 1\\,kg, emptying its $3.8\\times10^{16}$ bits as Hawking radiation in about $10^{-19}$\\,s",
         dx=-12, dy=14, ha="right", va="bottom", lead=True, near=True, panel="3a"),
    # 1e15 MIPS at 1e16 instructions per second per watt, 1e5 W (Drexler 1992; Bradbury 1999 gives 1e5 W and 2e21 OPS, Nanosystems
    # p. 370)
    dict(key="h1_nanocpu", label="rod-logic nanocomputer (1992)", year=None, cls="processing", status="hypothetical",
         P=100000.0, F=F_EL, rate=1e21, op="instruction", src="drexler1992nanosystems,bradbury1999matrioshka",
         table_name="Rod-logic mechanical nanocomputer (Drexler 1992, design), compact parallel system of $10^{21}$ instructions per second", dx=-5.1,
         dy=1.5, ha="right", va="center", panel="3a"),
    # one MESO gate of the 10 aJ class switching at 3 GHz, 30 nW of electricity (Manipatruni et al. 2017)
    dict(key="h1_meso", label="MESO gate at\n3 GHz (2017)", year=None, cls="processing", status="hypothetical", P=3e-8, F=F_EL,
         rate=3000000000, op="switching event", src="manipatruni2017spin",
         table_name="Magnetoelectric spin-orbit (MESO) logic gate of the 10 aJ class (Manipatruni \\textit{et al.}\\ 2017, design), switching at 3 GHz",
         sub="device", dx=5.1, dy=0, ha="left", va="center", panel="4a"),
    # 2 MW (0.4 MW of refrigeration, 1.6 MW at room temperature) for 1.62e17 64-bit floating-point operations per second of
    # AQFP GA100 chips with four junctions per transistor, the conservative case (Ayala et al. 2021)
    dict(key="p6_aqfpsuper", label="AQFP supercomputer", year=None, cls="processing", status="hypothetical", P=2000000, F=F_EL,
         rate=1.62e17, bits=64, op="64-bit floating-point operation", src="ayala2021mana",
         table_name="AQFP supercomputer (Ayala \\textit{et al.}\\ 2021), GA100-class processors in adiabatic superconducting logic cooled by two Linde LR280 helium refrigerators",
         dx=-10.4, dy=38.6, ha="center", va="bottom", lead=True, near=True, panel="3b"),
    # 30 kW for the 2e7 qubits of Gidney and Ekera (2021) at 1.5 mW each, the power per physical qubit at the RSA-2048 point of
    # scenario A of Fellous-Asiani et al. (2023), whose range is 1.3 to 2 mW for a concatenated 7-qubit code, and half of the
    # qubits reset every 1 us cycle (Gidney and Ekera 2021)
    dict(key="p7_ftqcopt", label="energy-optimized quantum computer (2023)", year=None, cls="processing",
         status="hypothetical", P=30000.0, F=F_EL, rate=1e13, op="qubit reset",
         src="fellousasiani2023optimizing,gidney2021how",
         table_name="Fault-tolerant surface-code quantum computer (hypothetical), the $2\\times10^{7}$ qubits of Gidney and Eker{\\aa} at the 1.5\\,mW per physical qubit of the energy-optimized scenario A of Fellous-Asiani \\textit{et al.}\\ (2023)",
         dx=-31.3, dy=-4.7, ha="center", va="top", panel="3b"),
    # ---- storage
    # the scribe Wandalgarius at 1.3 MET, 105.8 W (Herrmann et al. 2024), who wrote about 720 lines a day (Garipzanov 2016),
    # taken as 40 letters a line and 10 h, at log2 23 bits per letter
    dict(key="scribe793", label="Carolingian scribe (793)", year=793, cls="storage", status="built", P=105.8, F=1.0,
         rate=720*40/36000*math.log2(23), op="bit written", src="garipzanov2016regensburg,herrmann2024compendium",
         table_name="Carolingian scribe (793)", dx=-9.7, dy=-2.6, ha="right", va="center", lead=True, panel="4b"),
    # a printer at 3.0 MET, 244 W (Herrmann et al. 2024), who took 2,000 impressions a day (Carter 1925), taken as 10 h, of two
    # half pages of 8 columns of 18.5 characters at log2 40,000 bits
    dict(key="woodblock950", label="woodblock printing (950)", year=950, cls="storage", status="built", P=244.0, F=1.0,
         rate=2000/36000*2*8*18.5*math.log2(40000), op="bit printed", src="carter1925invention,herrmann2024compendium",
         table_name="Woodblock printing (950)", dx=-21.5, dy=3.6, ha="center", va="bottom", panel="4b"),
    # puller and beater at 4.5 and 3.3 MET, 635 W (Herrmann et al. 2024), and 240 sheets an hour, the rate the Frankfurt printing
    # ordinances of 1573 set for the wooden press (Moran 1973, p. 32, whose full-day average is 200), a proxy for 1455, of two
    # pages of 2,600 characters from 290 sorts (Man 2002)
    dict(key="gutenberg", label="Gutenberg\npress (1455)", year=1455, cls="storage", status="built", P=635.0, F=1.0,
         rate=240/3600*2*2600*math.log2(290), op="bit printed",
         src="moran1973printing,man2002gutenberg,herrmann2024compendium", lineage="printing presses",
         table_name="Gutenberg press (1455), at the Frankfurt rate of 1573 (proxy)", dx=-90, dy=0, ha="right", va="center", lead=True, panel="4b"),
    # a copyist at 1.3 MET, 105.8 W (Herrmann et al. 2024), and a norm of 1,000 regular-script characters a day (Wilkinson 2013),
    # taken as 10 h, from 44,449 (Williams 1848)
    dict(key="s1_siku", label="Chinese copyist (1773)", year=1773, cls="storage", status="built", P=105.82, F=1.0,
         rate=0.4288850928, op="bit written",
         src="wilkinson2013chinese,williams1848middle,hostetler2024reimagining,herrmann2024compendium",
         table_name="Siku Quanshu copyist (1773 to 1782), Chinese regular-script (kaishu) calligraphy", dx=5, dy=0, ha="left",
         va="center", panel="4b"),
    # a compositor at 1.8 MET, 146.5 W (Herrmann et al. 2024), and 15,000 letters a day (Knight 1833), taken as 10 h, from 98 + 53
    # partitions
    dict(key="s1_compositor", label="hand compositor (1833)", year=1833, cls="storage", status="built", P=146.52, F=1.0,
         rate=3.016001975, op="bit typeset", src="knight1833compositors,herrmann2024compendium",
         table_name="Hand compositor (1833), setting movable type from a pair of cases", lineage="typesetting", dx=5, dy=-1.5,
         ha="left", va="center", panel="4b"),
    # half of two 5-hp engines for twenty machines (Smiles 1884) at 4 lb of coal per hp and hour, as for the Hoe press (American
    # Machinist 1890), of 14,000 BTU/lb (Boyd 1895), and a perfected double number of the Penny Magazine every sixteenth of a
    # minute (Knight 1833)
    dict(key="s1_applegath", label="Applegath steam\npress (1833)", year=1833, cls="storage", status="built", P=8474.64, F=1.0,
         rate=179234.4828, op="bit printed",
         src="knight1833commercial,smiles1884men,americanmachinist1890coal,boyd1895petroleum,knight1833compositors,herrmann2024compendium",
         table_name="Applegath and Cowper perfecting machine (1833), steam-driven, at Clowes's, London",
         lineage="printing presses", dx=12.1, dy=4.5, ha="center", va="bottom", panel="4b"),
    # ten-cylinder type-revolving press of 6 hp (Hoe 1873), driven by steam at 4 lb of coal per hp and hour (American Machinist
    # 1890) of 14,000 BTU/lb, and 25,000 impressions an hour of two New York Herald pages of 40,348 characters from 152 sorts
    dict(key="hoe1873", label="Hoe rotary\npress (1873)", year=1873, cls="storage", status="built", P=6*4*14000*1055.06/3600,
         F=1.0, rate=25000/3600*2*40348*math.log2(152), op="bit printed", src="hoe1873catalogue,americanmachinist1890coal",
         lineage="printing presses", table_name="Hoe rotary press (1873)", dx=8.6, dy=-4.5, ha="center", va="top", panel="4b"),
    # a clerk at 1.5 MET, 122.1 W (Herrmann et al. 2024), and 700 cards a day of 17 holes (Martin 1891), taken as the 7 h from 9
    # a.m. to 4 p.m., each hole one of 240
    dict(key="s1_hollerith", label="Hollerith punch\n(1890)", year=1890, cls="storage", status="built", P=122.1, F=1.0,
         rate=3.733809448, op="bit punched", src="martin1891counting,herrmann2024compendium",
         table_name="Hollerith keyboard (pantograph) punch (1890), Eleventh US Census", lineage="keypunches", dx=-16.5,
         dy=-28.6, ha="right", va="top", lead=True, panel="4b"),
    # a 1/4 hp motor as electricity and a gas pot of 14 ft3/h (Thompson 1902) at 650 BTU/ft3 (Lyon 1900), an operator at 1.3 MET,
    # 105.8 W (Herrmann et al. 2024), and 5,100 ems an hour, 8,000 being 50 words a minute (Linotype 1891), of 5 strokes from 90
    # characters
    dict(key="s1_linotype", label="Linotype (1891)", year=1891, cls="storage", status="built", P=186.425, F=F_EL50,
         Pm=2772.777222, rate=17.24398479, op="bit typeset",
         src="linotype1891buyers,thompson1902mechanism,lyon1900advance,rogers1925linotype,herrmann2024compendium",
         table_name="Linotype (1891), line-casting typesetting machine with its operator", lineage="typesetting", dx=5, dy=0,
         ha="left", va="center", panel="4b"),
    # a typist at 1.3 MET, 105.8 W (Herrmann et al. 2024), and 40 words a minute of 5 strokes, the top of the 30 to 40 words a
    # minute of an average operator (The Independent 1917), on 42 keys of 84 characters (Mares 1909)
    dict(key="typewriter", label="typewriter (1910)", year=1910, cls="storage", status="built", P=105.8, F=1.0,
         rate=40*5/60*math.log2(84), op="bit typed", src="mares1909history,independent1917typewriting,herrmann2024compendium",
         table_name="Typewriter (1910)", dx=-5, dy=0, ha="right", va="center", panel="4b"),
    # a writer at 1.3 MET, 105.8 W (Herrmann et al. 2024), and 192 net words a minute on straight matter (Gregg 1912), of 5
    # characters from 27
    dict(key="s1_shorthand", label="shorthand writer (1912)", year=1912, cls="storage", status="built", P=105.82, F=1.0,
         rate=76.07820003, op="bit written", src="gregg1912boys,herrmann2024compendium",
         table_name="Gregg shorthand writer (1912), National Shorthand Reporters' Association championship", dx=-5, dy=0,
         ha="right", va="center", panel="4b"),
    # an operator at 1.3 MET, 105.8 W (Herrmann et al. 2024), and 2,000 characters an hour from a tray of 2,500 (Office Appliances
    # 1925)
    dict(key="s1_chinesetw", label="Chinese typewriter (1925)", year=1925, cls="storage", status="built", P=105.82, F=1.0,
         rate=6.270951322, op="bit typed", src="officeappliances1925chinese,herrmann2024compendium",
         table_name="Chinese typewriter of the Commercial Press, Shanghai (1925), 2,500-character tray", dx=-5, dy=1.5,
         ha="right", va="center", panel="4b"),
    # 75 hp (Goss 1929), electricity of 1950, and 72,000 papers of 16 pages an hour, with 22,527 characters a page (Chicago
    # Tribune 1940) set in Linotype from 90 characters
    dict(key="goss1929", label="Goss octuple\npress (1929)", year=1929, cls="storage", status="built", P=75*745.7, F=F_EL50,
         rate=72000*16/3600*22527*math.log2(90), op="bit printed", src="goss1929octuple,chicagotribune1940nov26",
         lineage="printing presses", table_name="Goss octuple press (1929)", dx=0, dy=4.5, ha="center", va="bottom",
         panel="4b"),
    # an operator at 1.8 MET, 146.5 W (Herrmann et al. 2024), and 40 to 80 copies a minute (Office Management 1955) of a typed
    # page of 2,500 characters (Machover 1967) from 84
    dict(key="s1_mimeo", label="mimeograph (1955)", year=1955, cls="storage", status="built", P=146.52, F=1.0,
         rate=15980.79356, op="bit printed",
         src="officemanagement1955tools,machover1967crt,mares1909history,herrmann2024compendium",
         table_name="Hand-operated stencil duplicator, or mimeograph (1955)", dx=-4.6, dy=0, ha="right", va="center",
         panel="4b"),
    # 350 disk unit and its air compressor, 3,550 + 3,720 BTU/h (IBM 1959), and 8,800 characters a second of 6 data bits (Harker
    # et al. 1981)
    dict(key="s2_ramac", label="RAMAC\ndisk (1956)", year=1956, cls="storage", status="built", P=2130.626679, F=F_EL80,
         rate=52800.0, op="bit written", src="ibm1959ramac,harker1981quarter,ibm1958ramac,chm2026flying,chm2026first",
         table_name="IBM 350 disk storage unit of the RAMAC 305 (1956), hard disk drive", lineage="HDD",
         dx=10, dy=0, ha="left", va="center", lead=True, near=True, panel="4b"),
    # 1403 Model 2, 3,000 BTU/h (IBM 1968), and 600 lines a minute of 132 positions of 48 characters (IBM 1972)
    dict(key="s1_ibm1403", label="IBM 1403 line printer (1959)", year=1959, cls="storage", status="built", P=879.2166667,
         F=F_EL80, rate=7372.150501, op="bit printed", src="ibm1968system360,ibm1972ibm1403,ibm2026ibm1401",
         table_name="IBM 1403 Model 2 (1959), chain line printer", lineage="office printers", dx=13.5, dy=-3.6, ha="left",
         va="center", lead=True, near=True, panel="4b"),
    # 914, 115 V at 30 A (Stevens 1962), and seven copies a minute (Xerox 1987) of a typed page of 2,500 characters (Machover
    # 1967) from 84
    dict(key="s1_xerox914", label="Xerox 914 copier (1959)", year=1959, cls="storage", status="built", P=3450.0, F=F_EL80,
         rate=1864.425915, op="bit printed", src="xerox1987fact,stevens1962library,machover1967crt,mares1909history",
         table_name="Xerox 914 (1959), automatic plain-paper xerographic office copier", dx=7, dy=-12.1, ha="left", va="top",
         lead=True, near=True, panel="4b"),
    # the whole 1402, 4,400 BTU/h (IBM 1966), punching 250 cards a minute of 80 columns of 6 bits (IBM 1960)
    dict(key="s2_ibm1402", label="IBM 1402 card punch (1960)", year=1960, cls="storage", status="built", P=1289.512708,
         F=F_EL80, rate=2000, op="bit punched", src="ibm1966installation,ibm1960general1401",
         table_name="IBM 1402 card read-punch of the IBM 1401 (1960), punch feed at 250 cards per minute", dx=5, dy=1.5,
         ha="left", va="center", panel="4b"),
    # 729 VI, 3,900 BTU/h (IBM 1964), and 90,000 characters/s of 6 data bits (IBM 1962)
    dict(key="s2_ibm729", label="IBM 729 VI\ntape (1962)", year=1962, cls="storage", status="built", P=1142.977173, F=F_EL80,
         rate=540000.0, op="bit written", src="ibm1964installation,ibm1962magnetic",
         table_name="IBM 729 VI magnetic tape unit (1962), 7 tracks at 800 characters per inch", lineage="tape", dx=-5,
         dy=-1.5, ha="right", va="center", panel="4b"),
    # 7320 drum, 2,800 BTU/h (IBM 1966), and 1,216,900 bits/s recorded (IBM 1962)
    dict(key="s2_ibm7320", label="IBM 7320 drum (1962)", year=1962, cls="storage", status="built", P=820.598996, F=F_EL80,
         rate=1216900, op="bit written", src="ibm1966installation,ibm1962drum",
         table_name="IBM 7320 drum storage (1962), auxiliary magnetic drum of the 7090/7094", dx=-5, dy=1.5, ha="right",
         va="center", panel="4b"),
    # ZIP 901, 208/120 V three-phase at 20 A per phase, and 640 characters a second from 264 (Photon 1967)
    dict(key="s1_zip901", label="phototypesetter\n(1967)", year=1967, cls="storage", status="built", P=7200.0, F=F_EL80,
         rate=5147.607797, op="bit typeset", src="photon1967zip",
         table_name="Photon ZIP 901 (1967), tape-driven flash phototypesetter", lineage="typesetting", dx=5, dy=-4.5,
         ha="left", va="center", panel="4b"),
    # the 1/12 hp motor as electricity (IBM 1970) and an operator at 1.3 MET, 105.8 W (Herrmann et al. 2024), and 8,000 to 10,000
    # strokes an hour (NYSED 1968) from 64 characters
    dict(key="s1_ibm029", label="IBM 29 keypunch (1968)", year=1968, cls="storage", status="built", P=62.14166667, F=F_EL80,
         Pm=105.82, rate=15.0, op="bit punched",
         src="nysed1968keypunch,ibm1970reference29,ibm1970fetom29,herrmann2024compendium",
         table_name="IBM 29 Card Punch (1968), keypunch with its operator", lineage="keypunches", dx=5, dy=0, ha="left",
         va="center", panel="4b"),
    # 3330 Model 2, one drive, 7,200 BTU/h (IBM 1986), and 806,000 bytes/s (IBM 1974)
    dict(key="s2_ibm3330", label="IBM 3330\ndisk (1971)", year=1971, cls="storage", status="built", P=2110.111704, F=F_EL80,
         rate=6448000, op="bit written", src="ibm1986input,ibm1974reference,chm2026track",
         table_name="IBM 3330 disk storage, Model 2 (1971), one drive with removable 3336 disk pack", lineage="HDD", dx=12.9,
         dy=4.5, ha="center", va="bottom", panel="4b"),
    # 3800, 31,500 BTU/h printing (IBM 1993), and 1,840 in of paper a minute at 144 x 180 dots per inch over 13.6 in (IBM 1975)
    dict(key="s1_ibm3800", label="IBM 3800 laser\nprinter (1975)", year=1975, cls="storage", status="built", P=9250.0,
         F=F_EL80, rate=10810368, op="bit printed", src="ibm1975concepts,ibm1993input",
         table_name="IBM 3800 Printing Subsystem (1975), laser electrophotographic printer", lineage="office printers", dx=9.5,
         dy=16.5, ha="left", va="bottom", lead=True, near=True, panel="4b"),
    # 15 W typical, and 125 kbit/s with 2,304 of 3,125 bytes per track formatted (Shugart 1978)
    dict(key="s2_sa400", label="5.25-inch floppy\ndrive (1976)", year=1976, cls="storage", status="built", P=15.0, F=F_EL80,
         rate=92160.0, op="bit written", src="shugart1978sa400,chm2026minicomputers",
         table_name="Shugart SA400 minifloppy (1976), 5.25-inch floppy disk drive", lineage="floppy and optical",
         dx=-0.6, dy=-3.6, ha="right", va="top", panel="4b"),
    # 2716, 30 mA at 25 V and 100 mA at 5 V while programming, 16,384 bits in 100 s (Intel 1977, 1979)
    dict(key="s2_eprom", label="Intel 2716 EPROM (1977)", year=1977, cls="storage", status="built", P=1.25, F=F_EL80,
         rate=163.84, op="bit written", src="intel1977data,intel1979component,chm2026reusable",
         table_name="Intel 2716 (1977), 16-kbit ultraviolet-erasable programmable read-only memory (EPROM)", lineage="floating-gate memory", dx=-4.6,
         dy=0, ha="right", va="center", panel="4b"),
    # HyTerm 1610, about 200 W, and 45 characters a second from a 95-character printwheel (Diablo 1978)
    dict(key="s1_diablo", label="daisy-wheel printer (1978)", year=1978, cls="storage", status="built", P=200.0, F=F_EL80,
         rate=295.6435024, op="bit printed", src="diablo1978hyterm",
         table_name="Diablo HyTerm 1610 (1978), daisy-wheel (HyType II) printing terminal, receive-only", dx=18.7, dy=-4.5,
         ha="center", va="top", panel="4b"),
    # MX-80, 100 VA max, and 80 characters a second in a 9 x 9 dot matrix (Lien 1982), one bit per dot position
    dict(key="s1_mx80", label="dot-matrix\nprinter (1980)", year=1980, cls="storage", status="built", P=100.0, F=F_EL80,
         rate=6480.0, op="bit printed", src="lien1982mx,epson2026mx80",
         table_name="Epson MX-80 (1980), 9-pin dot-matrix printer", dx=-4.6, dy=-4.1, ha="right", va="center", panel="4b"),
    # 25 W typical, and 5.0 Mbit/s with 8,192 of 10,416 bytes per track formatted (Seagate 1981)
    dict(key="s2_st506", label="ST-506 hard disk (1980)", year=1980, cls="storage", status="built", P=25.0, F=F_EL80,
         rate=3932411.674, op="bit written", src="seagate1981st506,chm2026seagate",
         table_name="Seagate ST-506 (1980), 5 MB 5.25-inch hard disk drive for personal computers", lineage="HDD", dx=17.3,
         dy=-4.5, ha="center", va="top", panel="4b"),
    # 3380 B04, two drives, 1,300 W max (IBM 1986), and one transfer of 3.0 MB/s (IBM 1981)
    dict(key="s2_ibm3380", label="IBM 3380\ndisk (1981)", year=1981, cls="storage", status="built", P=1300.0, F=F_EL80,
         rate=24000000, op="bit written", src="ibm1986input,ibm1981direct,chm2026thin",
         table_name="IBM 3380 direct access storage, Model B04 (1981), two drives with thin-film heads", lineage="HDD", dx=7.1,
         dy=7.1, ha="left", va="bottom", lead=True, near=True, panel="4b"),
    # 7110, 1.3 W of coil power and 100 kbit/s (Intel 1981)
    dict(key="s2_bubble", label="bubble memory (1981)", year=1981, cls="storage", status="built", P=1.3, F=F_EL80,
         rate=100000.0, op="bit written", src="intel1981bubble",
         table_name="Intel Magnetics 7110 (1981), 1-Mbit magnetic bubble memory chip", dx=-16, dy=-27.7, ha="right", va="top",
         lead=True, near=True, panel="4b"),
    # OA-D32W, 6.0 W with the head loaded, and a burst rate of 500 kbit/s (Sony 1983)
    dict(key="s2_sony35", label="3.5-inch floppy\ndrive (1983)", year=1983, cls="storage", status="built", P=6.0, F=F_EL80,
         rate=500000.0, op="bit written", src="sony1983microfloppy",
         table_name="Sony OA-D32W microfloppy drive (1983), 3.5-inch, 1.0 MB unformatted", lineage="floppy and optical",
         dx=-10.6, dy=-4.5, ha="center", va="top", panel="4b"),
    # 3820, 1,340 W operating (IBM 1993), and 20 pages a minute at 240 x 240 pels (Datapro 1987, IBM 1987), full letter-size page
    dict(key="s1_ibm3820", label="IBM 3820 laser\nprinter (1987)", year=1987, cls="storage", status="built", P=1340.0,
         F=F_EL80, rate=1795200, op="bit printed", src="ibm1993input,datapro1987ibm4381,ibm1987announcement",
         table_name="IBM 3820 Page Printer (1987), 20-page-a-minute laser printer", lineage="office printers", dx=-5, dy=8.7,
         ha="right", va="bottom", lead=True, near=True, panel="4b"),
    # CP3024, 4.2 W typical in read/write mode, and 16,896 formatted bytes per track at 3,575 rpm (Conner 1989); first shipped
    # 2Q88 (Disk/Trend 1989)
    dict(key="g3_cp3024", label="Conner CP3024\ndisk (1988)", year=1988, cls="storage", status="built", P=4.2, F=F_EL80,
         rate=8053760, op="bit written", src="conner1989cp3024,disktrend1989conner",
         table_name="Conner CP3024 (1988), 20 MB 3.5-inch IDE hard disk drive", lineage="HDD", dx=-5, dy=-3, ha="right",
         va="center", panel="4b"),
    # SMO-E501, 17 W typical, and 680 KB/s per pass with an erase pass before each write (Sony 1990)
    dict(key="g3_smoe501", label="magneto-optical drive (1990)", year=1990, cls="storage", status="built", P=17.0, F=F_EL80,
         rate=2785280, op="bit written", src="sony1990smoe501",
         table_name="Sony SMO-E501 (1990), 650 MB 5.25-inch magneto-optical disk drive, ISO format",
         lineage="floppy and optical", dx=-72, dy=0, ha="right", va="center", lead=True, panel="4b"),
    # 28F256A, 0.043 J to program and verify its 256 kbit (Table 4) in a typical chip program time of 0.5 s (Intel 1993)
    dict(key="s2_nor28f", label="NOR flash (1993)", year=1993, cls="storage", status="built", P=0.086, F=F_EL80, rate=524288.0,
         op="bit written", src="intel1993flash", table_name="Intel 28F256A (1993), 256-kbit CMOS NOR flash memory",
         lineage="floating-gate memory", dx=4.6, dy=0, ha="left", va="center", panel="4b"),
    # ST12550N, 1.07 A at 5 V and 0.91 A at 12 V typical operating, and 81 sectors of 512 bytes per track at 7,200 rpm (Seagate
    # 1994); first shipped 2/93 (Disk/Trend 1994)
    dict(key="g3_st12550", label="Barracuda 2 disk (1993)", year=1993, cls="storage", status="built", P=16.27, F=F_EL80,
         rate=39813120, op="bit written", src="seagate1994st11950,disktrend1994seagate",
         table_name="Seagate Barracuda 2, ST12550N (1993), 2.1 GB 7,200 rpm SCSI-2 hard disk drive", lineage="HDD", dx=5,
         dy=-1.5, ha="left", va="center", panel="4b"),
    # 3590 B11, 0.300 kVA and 1,024 BTU/hr (0.30 kW) heat output, and 9 MB/s native (IBM 2002; IBM 2004)
    dict(key="g3_ibm3590", label="IBM 3590 tape (1995)", year=1995, cls="storage", status="built", P=300.0, F=F_EL80,
         rate=72000000, op="bit written", src="ibm2002totalstorage,ibm2004totalstorage",
         table_name="IBM 3590 Magstar tape drive, Model B11 (1995), 10 GB half-inch cartridge drive with automatic cartridge facility",
         lineage="tape", dx=-15.7, dy=4.5, ha="center", va="bottom", panel="4b"),
    # DORS-32160, 5.70 W random read/write average, and 5.7 MB/s sustained in zone 0 (IBM 1996)
    dict(key="g3_dors", label="IBM DORS-32160 disk (1996)", year=1996, cls="storage", status="built", P=5.7, F=F_EL80,
         rate=45600000, op="bit written", src="ibm1996oem",
         table_name="IBM DORS-32160 (1996), 2.16 GB 3.5-inch 5,400 rpm SCSI-3 hard disk drive", lineage="HDD", dx=24.1, dy=6.5,
         ha="left", va="center", lead=True, near=True, panel="4b"),
    # PX-W4220T, 12.3 W average at +5 V and +12 V, and 600 KB/s written to CD-R at 4X (Plextor 1999)
    dict(key="s2_cdrw", label="CD writer (1999)", year=1999, cls="storage", status="built", P=12.3, F=F_EL80, rate=4915200,
         op="bit written", src="plextor1999plexwriter",
         table_name="Plextor PlexWriter RW 4/2/20, PX-W4220T (1999), CD-R/RW drive writing CD-R at 4X",
         lineage="floppy and optical", dx=-9.7, dy=-2.6, ha="right", va="center", lead=True, near=True, panel="4b"),
    # Barracuda 7200.7, 12.0 W typical read/write, and 58 MB/s sustained at the outer diameter (Seagate 2005)
    dict(key="g3_b77", label="Barracuda 7200.7 disk (2003)", year=2003, cls="storage", status="built", P=12.0, F=F_EL80,
         rate=464000000, op="bit written", src="seagate2005barracuda",
         table_name="Seagate Barracuda 7200.7 (2003), 40 to 200 GB 7,200 rpm ATA hard disk drive", lineage="HDD", dx=-13.5,
         dy=3.6, ha="right", va="center", lead=True, near=True, panel="4b"),
    # Ultrium 232, 20 W typical, and 16 MB/s native (HP 2006)
    dict(key="s2_lto1", label="LTO-1 tape drive (2006)", year=2006, cls="storage", status="built", P=20.0, F=F_EL80,
         rate=128000000, op="bit written", src="hp2006ultrium",
         table_name="HP StorageWorks Ultrium 232 (2006), half-height Linear Tape-Open (LTO-1) tape drive", lineage="tape", dx=5, dy=0, ha="left",
         va="center", panel="4b"),
    # MR2A16A, 155 mA at 3.6 V while writing, one 16-bit word per 35 ns (Everspin 2018)
    dict(key="s2_mram", label="MRAM chip (2007)", year=2007, cls="storage", status="built", P=0.558, F=F_EL80,
         rate=457142857.1, op="bit written", src="everspin2018mr2a16a",
         table_name="Everspin (Freescale) MR2A16A (2007), 4-Mbit toggle magnetoresistive random-access memory (MRAM), 256K\\,$\\times$\\,16", dx=0, dy=3.6,
         ha="center", va="bottom", panel="4b"),
    # X25-E 32 GB, 2.4 W typical during full-bandwidth sequential writes, and 170 MB/s sequential write (Intel 2008)
    dict(key="g3_x25e", label="Intel X25-E SSD (2008)", year=2008, cls="storage", status="built", P=2.4, F=F_EL80,
         rate=1360000000, op="bit written", src="intel2008high,intel2009x25e",
         table_name="Intel X25-E Extreme (2008), 32 GB single-level-cell (SLC) SATA solid-state drive", lineage="SSD", dx=-16.9, dy=-4.5,
         ha="center", va="top", panel="4b"),
    # 52.5 mW while programming, and 2.13 nJ per bit, the mean over fast and slow pages (Grupp et al. 2009)
    dict(key="nand", label="NAND flash\n(2009)", year=2009, cls="storage", status="built", P=0.0525, F=F_EL80,
         rate=0.0525/2.13e-9, op="bit written", src="grupp2009characterizing", lineage="floating-gate memory",
         table_name="NAND flash (2009)", dx=-4.6, dy=-4.1, ha="right", va="center", panel="4b"),
    # LTO-5 half-height, 21.4 W typical, and 140 MB/s native (Quantum 2012); available April 2010 (IBM 2010)
    dict(key="g3_lto5", label="LTO-5 tape drive (2010)", year=2010, cls="storage", status="built", P=21.4, F=F_EL,
         rate=1120000000, op="bit written", src="quantum2012lto5,ibm2010ts2250",
         table_name="Quantum LTO-5 half-height tape drive (2010), 1.5 TB native cartridge", lineage="tape", dx=21.7, dy=12.5,
         ha="left", va="center", lead=True, panel="4b"),
    # DVR-XD11, 5.00 W while writing DVD+RW at 8X, and 10,800 Kbytes/s (1,024 bytes each) at the outer zone while writing DVD+R
    # at 8X (Pioneer 2012)
    dict(key="s2_dvdw", label="DVD writer (2012)", year=2012, cls="storage", status="built", P=5.0, F=F_EL, rate=88473600,
         op="bit written", src="pioneer2012dvrxd11", table_name="Pioneer DVR-XD11 (2012), slim USB DVD writer at 8X",
         lineage="floppy and optical", dx=-5, dy=-1.5, ha="right", va="center", panel="4b"),
    # FM25V20A, 3 mA at 3.6 V with a 40 MHz clock, writing at bus speed (Infineon 2023)
    dict(key="s2_feram", label="FeRAM chip (2014)", year=2014, cls="storage", status="built", P=0.0108, F=F_EL, rate=40000000,
         op="bit written", src="infineon2023fm25v20a",
         table_name="Cypress/Infineon FM25V20A (2014), 2-Mbit ferroelectric random-access memory with a 40 MHz serial peripheral interface (SPI)", dx=17.1, dy=-3.6,
         ha="center", va="top", panel="4b"),
    # 850 EVO 1 TB, 4.4 W active write average, and 520 MB/s sequential write, sustained after the TurboWrite region (Samsung
    # 2014)
    dict(key="g3_850evo", label="Samsung 850 EVO SSD (2014)", year=2014, cls="storage", status="built", P=4.4, F=F_EL,
         rate=4160000000, op="bit written", src="samsung2014ssd850,samsung2014unleashes",
         table_name="Samsung SSD 850 EVO 1 TB (2014), 2.5-inch SATA solid-state drive with 32-layer 3-bit V-NAND",
         lineage="SSD", dx=-5, dy=8.7, ha="right", va="bottom", lead=True, near=True, panel="4b"),
    # PageWide XL 8000, 1.2 kW while printing, and 3.7e9 drops per second at full coverage (HP 2014, 2015)
    dict(key="inkjet", label="inkjet printer (2015)", year=2015, cls="storage", status="built", P=1.2e3, F=F_EL, rate=3.7e9,
         op="drop placed", src="hp2014pagewide,hp2015pagewidexl", lineage="office printers",
         table_name="Inkjet printer (2015)", dx=5, dy=0, ha="left", va="center", panel="4b"),
    # 1.4 kW built from comparable instruments: the liquid helium of a 9 T magnet STM cryostat, 0.31 L/h (CryoVac 2026),
    # liquefied at 3.29 kWh/L (WMI 2026), a 0.27 kW controller (SPECS 2026) and two ion pumps (Edwards 2016), for the
    # Unisoku USM-1300S system at 1.5 K of Kalff (2018); a block of 64 bits rewritten in about 2 min (Kalff et al. 2016)
    dict(key="stm2016", label="STM atomic memory (2016)", year=2016, cls="storage", status="built", P=1.4e3, F=F_EL,
         rate=64/120, op="bit written",
         src="kalff2016kilobyte,kalff2018large,cryovac2026uhv,wmi2026wmi,specs2026mimea,edwards2016gamma",
         table_name="Scanning tunnelling microscope (2016), atomic memory", dx=5, dy=0, ha="left", va="center", panel="4b"),
    # 970 EVO 1 TB, 6 W average while writing, and 2,500 MB/s sequential write (Samsung 2018)
    dict(key="g3_970evo", label="Samsung 970 EVO SSD (2018)", year=2018, cls="storage", status="built", P=6.0, F=F_EL,
         rate=2e10, op="bit written", src="samsung2018ssd970",
         table_name="Samsung SSD 970 EVO 1 TB (2018), PCIe 3.0 x4 NVMe M.2 solid-state drive", lineage="SSD", dx=110, dy=0,
         ha="left", va="center", lead=True, near=True, panel="4b"),
    # 980 PRO 1 TB, 5.7 W average while writing, and 5,000 MB/s sequential write (Samsung 2021)
    dict(key="g3_980pro", label="Samsung 980 PRO SSD (2020)", year=2020, cls="storage", status="built", P=5.7, F=F_EL,
         rate=4e10, op="bit written", src="samsung2021ssd980",
         table_name="Samsung SSD 980 PRO 1 TB (2020), PCIe 4.0 x4 NVMe M.2 solid-state drive", lineage="SSD", dx=19, dy=0,
         ha="left", va="center", lead=True, near=True, panel="4b"),
    # TS2290, 48 W at the AC input, and 300 MB/s native (Lenovo Press 2025)
    dict(key="tape", label="LTO-9 tape drive (2021)", year=2021, cls="storage", status="built", P=48, F=F_EL, rate=300e6*8,
         op="bit written", src="lenovo2025ts2290", lineage="tape", table_name="LTO-9 tape drive (2021)", dx=5, dy=0, ha="left",
         va="center", panel="4b"),
    # Exos X24, 8.53 W, and 285 MB/s written at the outer diameter (Seagate 2023)
    dict(key="hdd", label="hard disk\n(2023)", year=2023, cls="storage", status="built", P=8.53, F=F_EL, rate=285e6*8,
         op="bit written", src="seagate2023exos", lineage="HDD", table_name="Hard disk drive (2023)", dx=5, dy=0, ha="left",
         va="center", panel="4b"),
    # PM1743, 25 W, and 7,100 MB/s written (Samsung 2023)
    dict(key="ssd", label="SSD (2023)", year=2023, cls="storage", status="built", P=25.0, F=F_EL, rate=7100e6*8,
         op="bit written", src="samsung2023pm1743", lineage="SSD", table_name="Solid-state drive (2023)", dx=5, dy=-1.5,
         ha="left", va="center", panel="4b"),
    # AI400X2, 2.2 kW, and 65 GB/s written through its file system (DDN 2024)
    dict(key="s2_ddnflash", label="flash storage\nappliance (2024)", year=2024, cls="storage", status="built", P=2200.0,
         F=F_EL, rate=5.2e11, op="bit written", src="ddn2024a3i",
         table_name="DDN AI400X2 (2024), 2U all-NVMe parallel file system appliance", dx=4.6, dy=-4.1,
         ha="left", va="center", panel="4b"),
    # ---- transfer
    # the two operators of a station at 3.8 and 1.8 MET, 456 W (Herrmann et al. 2024), and one of 92 symbols per 25 s (Dilhac
    # 2001)
    dict(key="chappe", label="Chappe telegraph (1795)", year=1795, cls="transfer", status="built", P=456.0, F=1.0,
         rate=math.log2(92)/25, op="bit sent", src="dilhac2001telegraph,herrmann2024compendium",
         lineage="telegraph and teleprinter", table_name="Chappe telegraph (1795)", dx=5, dy=0, ha="left", va="center",
         panel="5a"),
    # three clerks at 1.3 MET, 317 W (Herrmann et al. 2024), and 99 words in 67 minutes of 50 Morse units (Shaffner, in Joint
    # Committee 1861; Prescott 1860); battery omitted
    dict(key="t1_cable1858", label="Atlantic cable (1858)", year=1858, cls="transfer", status="built", P=317.46, F=1.0,
         rate=1.231343284, op="bit sent",
         src="jointcommittee1861report,prescott1860history,bright1867description,herrmann2024compendium",
         table_name="First transatlantic telegraph cable (1858), Valentia to Newfoundland, mirror galvanometer", dx=-5, dy=0,
         ha="right", va="center", panel="5a"),
    # a battery of 50 Grove cells on 240 miles of iron wire, E I = 1.35 W, and its two operators at 1.3 MET, 105.8 W each
    # (Herrmann et al. 2024), for 25 words a minute of 50 Morse units, 20.8 per second (Prescott 1860)
    dict(key="telegraph", label="Morse telegraph (1860)", year=1860, cls="transfer", status="built", P=1.35 + 2*105.8, F=1.0,
         rate=20.8, op="bit sent", src="prescott1860history,herrmann2024compendium", lineage="telegraph and teleprinter",
         table_name="Morse telegraph (1860)", dx=-14, dy=0, ha="right", va="center", lead=True, panel="5a"),
    # 24 clerks of the two stations at 1.3 MET, 2,539 W (Herrmann et al. 2024), and 300 words a minute of 50 Morse units (Preece
    # and Sivewright 1891)
    dict(key="t1_wheatstone", label="automatic telegraph\n(1891)", year=1891, cls="transfer", status="built", P=2539.68, F=1.0,
         rate=250.0, op="bit sent", src="preece1891telegraphy,herrmann2024compendium",
         table_name="Wheatstone automatic telegraph (1891), punched-tape Morse at 300 words a minute, British Post Office",
         lineage="telegraph and teleprinter", dx=5, dy=0, ha="left", va="center", panel="5a"),
    # about 1/2 kW (Marconi 1909) and two operators at 1.3 MET, 211.6 W (Herrmann et al. 2024), for 20 words a minute of 50 Morse
    # units, the speed that the Berlin regulations of 1906 required of a certified ship operator (in Fleming 1910)
    dict(key="t1_shipwless", label="ship wireless (1909)", year=1909, cls="transfer", status="built", P=500.0, F=F_EL50,
         Pm=211.64, rate=16.66666667, op="bit sent", src="marconi1909wireless,fleming1910principles,herrmann2024compendium",
         table_name="Ship wireless telegraph station (1909), spark transmitter of about 0.5 kW worked by hand in Morse",
         dx=3.9, dy=-3.9, ha="left", va="top", panel="5a"),
    # four signalmen at 1.3 to 1.8 MET, 464 W (Herrmann et al. 2024), and 5 to 12 words a minute of 50 Morse units (Signal Corps
    # 1910)
    dict(key="t1_helio", label="heliograph (1910)", year=1910, cls="transfer", status="built", P=463.98, F=1.0,
         rate=7.083333333, op="bit sent", src="army1910visual,herrmann2024compendium",
         table_name="Heliograph (1910), US Army Signal Corps, Morse code by sunlight flashes", dx=-5, dy=-1.9, ha="right",
         va="center", panel="5a"),
    # about 200 W maximum (Army 1951) and a typist at 1.3 MET, 105.8 W (Herrmann et al. 2024), for 368.1 characters a minute of 5
    # bits
    dict(key="t1_tty15", label="Teletype Model 15\n(1951)", year=1951, cls="transfer", status="built", P=200.0, F=F_EL80,
         Pm=105.82, rate=30.675, op="bit sent", src="army1951tm112215,herrmann2024compendium",
         table_name="Teletype Model 15 teleprinter (1951), keyboard send-receive, 5-unit code",
         lineage="telegraph and teleprinter", dx=31.9, dy=-8.5, ha="left", va="center", lead=True, panel="5a"),
    # motor of 115 V, 2 A at a power factor of 0.40, 92 W, and 10 characters per second of 7-bit ASCII (Teletype 1974)
    dict(key="t1_tty33", label="Teletype Model 33\n(1963)", year=1963, cls="transfer", status="built", P=92.0, F=F_EL80,
         rate=70.0, op="bit sent", src="teletype1974bulletin310b",
         table_name="Teletype Model 33 ASR (1963), ASCII teleprinter sending from its tape reader",
         lineage="telegraph and teleprinter", dx=54.1, dy=14.5, ha="left", va="center", lead=True, panel="5a"),
    # approximately 11 W and 1200 bits per second on the switched network (AT&T 1964)
    dict(key="t1_bell202", label="Bell 202 modem (1964)", year=1964, cls="transfer", status="built", P=11.0, F=F_EL80,
         rate=1200.0, op="bit sent", src="att1964dataset202",
         table_name="Bell System Data Sets 202C/202D (1964), 1200 bit/s frequency-shift-keying (FSK) modem on the switched network", lineage="modems",
         dx=-5, dy=0, ha="right", va="center", panel="5a"),
    # exciter 8.0 W and TWT amplifier 45.5 W of input power (JPL 1965), and 8 1/3 bits per second from Mars (Hunter 1965)
    dict(key="t1_mariner4", label="Mariner 4 at Mars (1965)", year=1965, cls="transfer", status="built", P=53.5, F=F_EL80,
         rate=8.333333333, op="bit sent", src="jpl1965mariner,hunter1965mariner",
         table_name="Mariner 4 (1965), S-band transmitter, downlink from Mars at 8.33 bit/s", lineage="deep space", dx=-5, dy=-0.6,
         ha="right", va="top", panel="5a"),
    # less than 16 W and 300 bits per second (AT&T 1967)
    dict(key="t1_bell103", label="Bell 103A modem (1967)", year=1967, cls="transfer", status="built", P=16.0, F=F_EL80,
         rate=300.0, op="bit sent", src="att1967dataset103a",
         table_name="Bell System Data Set 103A (1967), 300 bit/s FSK modem on the switched telephone network",
         lineage="modems", dx=-5, dy=0, ha="right", va="center", panel="5a"),
    # approximately 20 W and 40.8 kilobits per second (AT&T 1967)
    dict(key="t1_bell301", label="Bell 301B modem\n(1967)", year=1967, cls="transfer", status="built", P=20.0, F=F_EL80,
         rate=40800.0, op="bit sent", src="att1967dataset301b",
         table_name="Bell System Data Set 301B (1967), 40.8 kb/s four-phase wideband modem", dx=-5, dy=0, ha="right",
         va="center", panel="5a"),
    # a typical office of over 500 kW (Luer and Ostapiak 1977), switching 47,200 erlangs of two-way 64 kb/s PCM, 6.0e9 bits per
    # second (Ritchie and Tuomenoksa 1977)
    dict(key="t1_no4ess", label="No. 4 ESS toll\nswitch (1976)", year=1976, cls="transfer", status="built", P=500000.0,
         F=F_EL80, rate=6041600000, op="bit switched", src="luer1977no4ess,ritchie1977no4ess",
         table_name="No. 4 ESS (1976), time-division digital toll switching office, AT&T", dx=0, dy=4, ha="center",
         va="bottom", panel="5a"),
    # GaAlAs laser source of 0.9 W at 44.736 megabits per second (Shumate et al. 1978), as used on the Chicago links of 1977
    # (Schwartz et al. 1978)
    dict(key="t1_fibre1977", label="fibre-optic link (1977)", year=1977, cls="transfer", status="built", P=0.9, F=F_EL80,
         rate=44736000, op="bit sent", src="shumate1978gaalas,schwartz1978chicago,maione1978practical",
         table_name="Chicago Lightwave Communications Project (1977), Bell System fibre-optic link carrying customer traffic, GaAlAs laser transmitter at 44.7 Mb/s", dx=-5.3, dy=0,
         ha="right", va="center", panel="5a"),
    # X-band TWT amplifier at high power, 71.9 W of input power, and 115,200 bits per second from Jupiter (Ludwig and Taylor 2002)
    dict(key="t1_voyager", label="Voyager at Jupiter\n(1979)", year=1979, cls="transfer", status="built", P=71.9, F=F_EL80,
         rate=115200.0, op="bit sent", src="ludwig2002voyager",
         table_name="Voyager at Jupiter (1979), X-band transmitter, downlink at 115.2 kb/s", lineage="deep space", dx=5, dy=-4.1, ha="left",
         va="center", panel="5a"),
    # +5 V at 16 A and -15 V at 1 A for the adapter and its H4000 transceiver, 95 W, and 10 megabits per second (DEC 1983)
    dict(key="t1_deuna", label="DEUNA Ethernet\nadapter (1983)", year=1983, cls="transfer", status="built", P=95.0, F=F_EL80,
         rate=10000000, op="bit sent", src="dec1983deuna",
         table_name="DEC DEUNA Ethernet adapter with H4000 transceiver (1983), 10 Mb/s", lineage="Ethernet controllers",
         dx=69.5, dy=-18.6, ha="left", va="center", lead=True, panel="5a"),
    # IBM 5153, 240 BTU/h of heat (70.3 W), and 640 x 200 dots of 16 colours (4 bits) at 60 Hz (IBM 1983)
    dict(key="g4_ibm5153", label="IBM 5153 CRT\ndisplay (1983)", year=1983, cls="transfer", status="built", P=70.34, F=F_EL80,
         rate=30720000, op="subpixel bit set", src="ibm1983color,ibm1983colordisplay",
         table_name="IBM 5153 Color Display (1983), 13-inch RGBI colour CRT monitor of the IBM PC", dx=-5, dy=8.7, ha="right",
         va="bottom", lead=True, near=True, panel="5a"),
    # 1.4 A at 5 V, 7.0 W typical, for the adapter (IBM 1986) and a 4 megabit per second ring (IBM 1987)
    dict(key="t1_tokenring", label="Token-Ring adapter\n(1986)", year=1986, cls="transfer", status="built", P=7.0, F=F_EL80,
         rate=4000000, op="bit sent", src="ibm1986tokenring,ibm1987ntri",
         table_name="IBM Token-Ring Network PC Adapter (1986), 4 Mb/s", dx=-6.5, dy=-24.1, ha="center", va="top", lead=True,
         panel="5a"),
    # 6.5 W and 2400 bits per second, V.22 bis (Hayes 1987)
    dict(key="t1_hayes2400", label="Hayes 2400 modem (1987)", year=1987, cls="transfer", status="built", P=6.5, F=F_EL80,
         rate=2400.0, op="bit sent", src="hayes1987vseries",
         table_name="Hayes V-series Smartmodem 2400 (1987), V.22bis dial-up modem", lineage="modems", dx=-5, dy=0, ha="right",
         va="center", panel="5a"),
    # ACTS, 1418 W of solar array output, and 2 x 110 Mbit/s regenerated by its baseband processor (Gargione et al. 1995)
    dict(key="g4_acts", label="ACTS satellite (1993)", year=1993, cls="transfer", status="built", P=1418.0, F=F_EL80,
         rate=220000000, op="bit sent", src="gargione1995advanced",
         table_name="Advanced Communications Technology Satellite, ACTS (1993), NASA Ka-band satellite with an on-board baseband processor",
         dx=5, dy=-0.6, ha="left", va="top", panel="5a"),
    # DP83905 AT/LANTIC, 100 mA maximum active at 5 V, and 10 Mbit/s 10BASE-T (National Semiconductor 1995)
    dict(key="t2_eth10", label="10BASE-T chip (1995)", year=1995, cls="transfer", status="built", P=0.5, F=F_EL80,
         rate=10000000, op="bit sent", src="national1995ethernet",
         table_name="National DP83905 AT/LANTIC (1995), single-chip 10BASE-T Ethernet controller with integrated transceiver",
         lineage="Ethernet controllers", dx=-5.3, dy=0, ha="right", va="center", panel="5a"),
    # DP83840 PHY and DP83223A transceiver, 360 + 190 mA typical at 5 V, and 100 Mbit/s (National Semiconductor 1995)
    dict(key="t2_fe95", label="100BASE-TX PHY\n(1995)", year=1995, cls="transfer", status="built", P=2.75, F=F_EL80,
         rate=100000000, op="bit sent", src="national1995ethernet",
         table_name="National DP83840 + DP83223A TWISTER (1995), two-chip 100BASE-TX physical layer",
         lineage="Ethernet PHYs", dx=5.3, dy=-1.5, ha="left", va="center", panel="5a"),
    # S-band TWTA 87.1 W and exciter 2.6 W, and at most 160 b/s from Jupiter through the low-gain antenna (Taylor et al. 2002)
    dict(key="t3_galileo", label="Galileo via low-gain\nantenna (1996)", year=1996, cls="transfer", status="built", P=89.7,
         F=F_EL80, rate=160.0, op="bit sent", src="taylor2002galileo",
         table_name="Galileo (1996), S-band transmitter, downlink from Jupiter through the low-gain antenna", dx=16.9, dy=4, ha="center",
         va="bottom", panel="5a"),
    # SN65LVDS31, 25 mW typical per driver at 200 MHz, and four drivers at 400 Mbit/s (TI 2021, first issued 1997)
    dict(key="t2_lvds", label="LVDS line\ndrivers (1997)", year=1997, cls="transfer", status="built", P=0.1, F=F_EL80,
         rate=1600000000, op="bit sent", src="ti2021lvds31",
         table_name="Texas Instruments SN65LVDS31 (1997), quad low-voltage differential signalling (LVDS) line driver", dx=-5, dy=8.7, ha="right", va="bottom",
         lead=True, near=True, panel="5a"),
    # 7.5e9 ATP per second at 25 kT each, and 1000 bits per second of graded signal (Laughlin et al. 1998)
    dict(key="p8_flypr", label="fly and rat\nneurons", year=1998, cls="transfer", status="built", P=7.5e-10, F=F_ATP,
         rate=1000.0, op="bit sent", src="laughlin1998metabolic",
         table_name="Blowfly (\\textit{Calliphora vicina}) R1-6 photoreceptor (1998), fully light-adapted, graded signal",
         dx=5.3, dy=0, ha="left", va="center", panel="3a"),
    # 1.4e9 to 4.1e9 ATP per second (geometric mean) at 25 kT each, and 1600 bits per second (Laughlin et al. 1998)
    dict(key="p8_flylmc", label="", year=1998, cls="transfer", status="built", P=2.4e-10, F=F_ATP, rate=1600.0, op="bit sent",
         src="laughlin1998metabolic",
         table_name="Blowfly large monopolar cell, LMC (1998), second-order retinal interneuron, graded signal"),
    # 1/1320 of 2.4e9 ATP per second at 25 kT each, and 55 bits per second per synapse (Laughlin et al. 1998)
    dict(key="p8_flysyn", label="fly synapse", year=1998, cls="transfer", status="built", P=1.815e-13, F=F_ATP, rate=55.0,
         op="bit sent", src="laughlin1998metabolic",
         table_name="Blowfly photoreceptor-to-LMC chemical synapse (1998), one of 1,320 parallel tetrad synapses", dx=-5.3,
         dy=0, ha="right", va="center", panel="3a"),
    # FM336, 250 mW typical in normal mode, and 33,600 bit/s V.34 (Conexant 2000)
    dict(key="t2_fm336", label="V.34 modem\nchip (2000)", year=2000, cls="transfer", status="built", P=0.25, F=F_EL80,
         rate=33600.0, op="bit sent", src="conexant2000fm336",
         table_name="Conexant FM336 (2000), single-device V.34 33.6 kb/s data/fax modem", dx=-5.3, dy=0, ha="right",
         va="center", panel="5a"),
    # TLK2501, 360 mW typical, and 2.0 Gbit/s of payload at 2.5 Gbaud (TI 2003, first issued 2000)
    dict(key="t2_serdes", label="2.5 Gb/s SerDes (2000)", year=2000, cls="transfer", status="built", P=0.36, F=F_EL80,
         rate=2000000000, op="bit sent", src="ti2003tlk2501",
         table_name="Texas Instruments TLK2501 (2000), 1.5 to 2.5 Gb/s serializer-deserializer (SerDes) transceiver", dx=0, dy=40,
         ha="center", va="bottom", lead=True, near=True, panel="5a"),
    # 88E1111, 0.93 W typical from its supply rails over 1000BASE-T with traffic, and 1 Gbit/s (Marvell 2020; first datasheet
    # release 2002)
    dict(key="t2_gbe", label="1000BASE-T PHY (2002)", year=2002, cls="transfer", status="built", P=0.92875, F=F_EL80,
         rate=1000000000, op="bit sent", src="marvell2020e1111",
         table_name="Marvell Alaska 88E1111 (2002), 10/100/1000BASE-T Ethernet physical-layer transceiver (PHY)", lineage="Ethernet PHYs", dx=-5.3, dy=0,
         ha="right", va="center", panel="5a"),
    # CC2420, 3.3 V at 17.4 mA while transmitting at 0 dBm, and 250 kb/s (Texas Instruments 2013)
    dict(key="t3_zigbee", label="ZigBee\nradio\n(2003)", year=2003, cls="transfer", status="built", P=0.05742, F=F_EL80,
         rate=250000.0, op="bit sent", src="ti2013cc2420",
         table_name="Texas Instruments (Chipcon) CC2420 (2003), IEEE 802.15.4 / ZigBee transceiver", dx=5.3, dy=-3, ha="left", va="center",
         panel="5a"),
    # RBS 2206, 3.9 kW maximum fully equipped (Ericsson 2010), and 12 transceivers with EDGE on all timeslots (Ericsson 2003) at
    # 812.5 kbit/s each (ETSI 2010)
    dict(key="g4_rbs2206", label="GSM base station (2003)", year=2003, cls="transfer", status="built", P=3900.0, F=F_EL80,
         rate=9750000, op="bit sent", src="ericsson2003rbs,ericsson2010rbs,etsi2010modulation",
         table_name="Ericsson RBS 2206 (2003), GSM/EDGE macro base station with 12 transceivers",
         lineage="cellular base stations", dx=5, dy=0, ha="left", va="center", panel="5a"),
    # CRS-1 16-slot, 9,630 W maximum with traffic, and 16 x 40 Gbit/s routed (Cisco 2009; launched May 2004)
    dict(key="t2_crs1", label="Cisco CRS-1\nrouter (2004)", year=2004, cls="transfer", status="built", P=9630.0, F=F_EL80,
         rate=6.4e11, op="bit switched", src="cisco2009crs1,cisco2004crs1",
         table_name="Cisco CRS-1 16-slot single-shelf system (2004), core router", lineage="core routers", dx=24.1, dy=6.5,
         ha="left", va="center", lead=True, panel="5a"),
    # UltraSharp 2405FPW, 80 W at full power, and 1920 x 1200 pixels of 16.7 million colours at 60 Hz (Dell 2005)
    dict(key="g4_dell2405", label="LCD monitor (2005)", year=2005, cls="transfer", status="built", P=80.0, F=F_EL80,
         rate=3317760000, op="subpixel bit set", src="dell2005ultrasharp,galbraith2005dell",
         table_name="Dell UltraSharp 2405FPW (2005), 24-inch $1920\\times1200$ liquid-crystal display (LCD) monitor", dx=5, dy=8.7, ha="left",
         va="bottom", lead=True, near=True, panel="5a"),
    # X-band TWTA 172 W and transponder 16 W at the spacecraft bus, and up to 6 Mb/s from Mars (Taylor et al. 2006)
    dict(key="t3_mro", label="MRO at Mars (2006)", year=2006, cls="transfer", status="built", P=188.0, F=F_EL80, rate=6000000,
         op="bit sent", src="taylor2006mro", table_name="Mars Reconnaissance Orbiter (2006), X-band transmitter, downlink from Mars",
         lineage="deep space", dx=0, dy=-4.9, ha="center", va="top", panel="5a"),
    # PN532, 91 mA in total with the field on, at the VBAT = 5 V of the neighbouring rows, and 424 kb/s (Philips 2011)
    dict(key="t3_nfc", label="NFC\nreader (2006)", year=2006, cls="transfer", status="built", P=0.455, F=F_EL80, rate=424000.0,
         op="bit sent", src="philips2011pn532", table_name="Philips/NXP PN532 (2006), NFC reader/writer controller", dx=5.3,
         dy=-4.5, ha="left", va="center", panel="5a"),
    # ORiNOCO 11b/g PC Card, 600 mA at 3.3 V while transmitting, and 54 Mbit/s (Proxim 2006)
    dict(key="g4_orinoco", label="802.11g\ncard (2006)", year=2006, cls="transfer", status="built", P=1.98, F=F_EL80,
         rate=54000000, op="bit sent", src="proxim2006orinoco",
         table_name="Proxim ORiNOCO 11b/g PC Card (2006), 802.11b/g Wi-Fi adapter", dx=0, dy=10, ha="center", va="bottom",
         lead=True, near=True, panel="5a"),
    # TN2022, 6 W per port over 100 m, and 10 Gbit/s (Cabling Installation & Maintenance 2008)
    dict(key="t2_10gt", label="10GBASE-T\nPHY (2008)", year=2008, cls="transfer", status="built", P=6.0, F=F_EL80, rate=1e10,
         op="bit sent", src="cablinginstall2008teranetics",
         table_name="Teranetics TN2022 (2008), dual-port 10GBASE-T PHY, per port", lineage="Ethernet PHYs", dx=5.3, dy=0,
         ha="left", va="center", panel="5a"),
    # FTLX8571D3BCL, < 1 W, and 10 Gbit/s (Finisar 2009)
    dict(key="t2_sfpp", label="10 Gb/s optical\nmodule (2009)", year=2009, cls="transfer", status="built", P=1.0, F=F_EL80,
         rate=1e10, op="bit sent", src="finisar2009ftlx8571",
         table_name="Finisar FTLX8571D3BCL (2009), 10GBASE-SR SFP+ optical transceiver", lineage="optical modules", dx=-50,
         dy=0, ha="right", va="center", lead=True, near=True, panel="5a"),
    # TUSB1210, 0.131 W typical in high-speed transfer, and 480 Mbit/s (TI 2021, first issued 2009)
    dict(key="t2_usb2", label="USB 2.0\nPHY\n(2009)", year=2009, cls="transfer", status="built", P=0.130662, F=F_EL80,
         rate=480000000, op="bit sent", src="ti2021tusb1210",
         table_name="Texas Instruments TUSB1210 (2009), USB 2.0 high-speed transceiver (ULPI PHY)", dx=4.9, dy=18.4, ha="center", va="bottom",
         lead=True, near=True, panel="5a"),
    # EARTH macro site, 1350 W at full load for 3 sectors of 10 MHz 2x2 MIMO (Imran and Katranaras 2012), and 73 Mbit/s peak per
    # sector (Qualcomm 2008)
    dict(key="g4_lteenb", label="LTE base station (2010)", year=2010, cls="transfer", status="built", P=1350.0, F=F_EL,
         rate=219000000, op="bit sent", src="imran2012energy,qualcomm2008lte",
         table_name="LTE macro base station (2010), 3 sectors, 10 MHz, $2\\times2$ multiple-input multiple-output (MIMO) antennas (EARTH reference model)",
         lineage="cellular base stations", dx=14.5, dy=-54.1, ha="center", va="top", lead=True, panel="5a"),
    # CRS-3 16-slot, 12320 W maximum with traffic, and 16 x 140 Gbit/s (Cisco 2010)
    dict(key="g4_crs3", label="Cisco CRS-3\nrouter (2010)", year=2010, cls="transfer", status="built", P=12320.0, F=F_EL,
         rate=2.24e12, op="bit switched", src="cisco2010crs",
         table_name="Cisco CRS-3 16-slot single-shelf system (2010), core Internet router", lineage="core routers", dx=21.7,
         dy=12.5, ha="left", va="center", lead=True, panel="5a"),
    # CP4230, 8800 W maximum, and 4096 x 2160 mirrors on 3 chips of 35.2 trillion colours (Christie 2024) at the DCI 4K rate of 24
    # frame/s (DCI 2023)
    dict(key="g4_cp4230", label="DLP cinema\nprojector (2011)", year=2011, cls="transfer", status="built", P=8800.0, F=F_EL,
         rate=9555148800, op="subpixel bit set", src="christie2024cp4230,dci2023digital,etc2010christie",
         table_name="Christie CP4230 (2011), 4K three-chip DLP Cinema projector", dx=0, dy=-4, ha="center", va="top",
         panel="5a"),
    # LTE phone, 438.39 mW per Mb/s over 1288 mW, at the median uplink of 5.64 Mb/s (Huang et al. 2012)
    dict(key="t3_lte", label="LTE phone,\nuplink (2012)", year=2012, cls="transfer", status="built", P=3.7605596, F=F_EL,
         rate=5640000, op="bit sent", src="huang2012close",
         table_name="LTE smartphone (2012), HTC phone sending on the uplink", dx=-5.3, dy=4.5, ha="right", va="center",
         panel="5a"),
    # SX1276, 3.3 V at 28 mA at +13 dBm, and 293 b/s at SF12 and 125 kHz (Semtech 2015)
    dict(key="t3_lora", label="LoRa\nradio (2013)", year=2013, cls="transfer", status="built", P=0.0924, F=F_EL, rate=293.0,
         op="bit sent", src="semtech2015sx1276",
         table_name="Semtech SX1276 (2013), LoRa long-range transceiver, SF12 at 125 kHz", dx=5.3, dy=0, ha="left",
         va="center", panel="5a"),
    # LG 55EA9800, 185 W at 20% picture level, and 8.3 million sub-pixels of 8 bits at 120 Hz (Soneira 2013)
    dict(key="t3_oledtv", label="OLED TV (2013)", year=2013, cls="transfer", status="built", P=185.0, F=F_EL, rate=7968000000,
         op="subpixel bit set", src="soneira2013lgoled,soneira2016oledtv",
         table_name="LG 55EA9800 (2013), 55-inch WRGB OLED television", dx=5.3, dy=1.5, ha="left", va="center", panel="5a"),
    # SIM808, 4 V at 424 mA sending on four GPRS slots, and 85.6 kb/s (SIMCom 2014)
    dict(key="t3_gprs", label="GPRS\nmodem\n(2014)", year=2014, cls="transfer", status="built", P=1.69728, F=F_EL,
         rate=85600.0, op="bit sent", src="simcom2014sim808",
         table_name="SIMCom SIM808 (2014), GSM/GPRS module sending on four uplink slots", dx=-5.3, dy=-1.5, ha="right",
         va="center", panel="5a"),
    # 20.6 bits per second through the synapse at 9.0 bits per 1e8 ATP of postsynaptic currents and spikes (Harris et al. 2015),
    # 25 kT
    # per ATP (Laughlin et al. 1998)
    dict(key="p8_ratlgn", label="", year=2015, cls="transfer", status="built", P=2.289e-11, F=F_ATP, rate=20.6, op="bit sent",
         src="harris2015energy,laughlin1998metabolic",
         table_name="Rat retina-to-lateral-geniculate-nucleus (LGN) relay synapse and its thalamic relay neuron (2015), brain slice, natural-movie spike trains"),
    # 7060CX-32S, 333 W maximum, and 32 x 100 Gbit/s switched (Arista 2021)
    dict(key="t2_ar7060", label="3.2 Tb/s switch (2015)", year=2015, cls="transfer", status="built", P=333.0, F=F_EL,
         rate=3.2e12, op="bit switched", src="arista2021x7060",
         table_name="Arista 7060CX-32S (2015), 32\\,$\\times$\\,100GbE data-centre switch", dx=-16.2, dy=4.9, ha="center",
         va="bottom", panel="5a"),
    # the second TWTA adds 31 W (Fountain et al. 2008), and the first is taken to draw the same, and 2,000 bit/s on average from
    # Pluto with both (JHU APL)
    dict(key="t3_nh", label="New Horizons\nat Pluto (2015)", year=2015, cls="transfer", status="built", P=62.0, F=F_EL,
         rate=2000.0, op="bit sent", src="fountain2008newhorizons,jhuapl2026datacollection",
         table_name="New Horizons (2015), X-band transmitter, downlink from Pluto with both travelling-wave-tube amplifiers", lineage="deep space", dx=5, dy=0,
         ha="left", va="center", panel="5a"),
    # LCT135, 120 W in communication mode, and 1.8 Gb/s over up to 80,000 km (Tesat 2021)
    dict(key="t3_lct", label="EDRS laser terminal (2016)", year=2016, cls="transfer", status="built", P=120.0, F=F_EL,
         rate=1800000000, op="bit sent", src="tesat2021laser",
         table_name="Tesat LCT135 (2016), 1.8 Gb/s laser inter-satellite terminal of the European Data Relay System", dx=5.3,
         dy=1.5, ha="left", va="center", panel="5a"),
    # 32 channels of homodyne detection of squeezed light received over free space, which weight and combine the modes of the
    # field and read in each channel a quadrature of 2 x 10.4 million
    # temporal modes per second (3-dB bandwidth 10.4 MHz) in a basis set by its phase shifters, and the 32 heaters of 566 ohm
    # (measured, 630 ohm designed) at the full drive of 5 V, 1.41 W (Gurses et al. 2025 and its Supplementary Information, Sec. IB)
    dict(key="qpa", label="quantum phased\narray (2025)", year=2025, cls="processing", status="built", P=32*5.0**2/566, F=F_EL,
         rate=32*2*10.4e6, op="temporal mode read", src="gurses2025onchip,gurses2026information",
         table_name="Quantum phased array (2025), 32 channels receiving squeezed light, at least one bit per temporal mode read, charged the power of its 32 heaters at full drive",
         sub="device", dx=-140, dy=-5, ha="right", va="center", lead=True, near=True, panel="4a"),
    # neutrino communication (Stancil et al. 2012), 120 GeV protons, 2.25e13 per pulse every 2.2 s (a beam of 0.197 MW), 0.1 bit per
    # second through 240 m of earth, charged the power of the proton beam
    dict(key="nucomm", label="neutrino\nlink (2012)", year=2012, cls="transfer", status="built",
         P=2.25e13*120e9*1.602176634e-19/2.2, F=F_EL, rate=0.1, op="bit sent", src="stancil2012demonstration",
         table_name="Neutrino link (2012), NuMI beam to MINERvA through 240\\,m of earth, charged the power of the proton beam",
         dx=5.3, dy=1.5, ha="left", va="center", panel="3a"),
    # simulated backscatter IC of 59.2 uW for 11 Mb/s 802.11b, carrier from a separate plugged-in device not charged (Kellogg et
    # al. 2016)
    dict(key="t3_pwifi", label="Passive Wi-Fi (2016)", year=2016, cls="transfer", status="projected", P=5.92e-5, F=F_EL,
         rate=11000000, op="bit sent", src="kellogg2016passive",
         table_name="Passive Wi-Fi (2016, design), 802.11b backscatter transmitter chip, without the carrier it reflects", dx=-27, dy=-4.9, ha="center",
         va="top", panel="3a"),
    # UP3218K, 88.5 W, and 7680 x 4320 pixels of three 10-bit subpixels at 60 Hz (Dell 2020)
    dict(key="display8k", label="8K display (2017)", year=2017, cls="transfer", status="built", P=88.5, F=F_EL,
         rate=7680*4320*3*10*60, op="subpixel bit set", src="dell2020up3218k", table_name="8K display (2017)", dx=9.7, dy=-2.6,
         ha="left", va="center", lead=True, near=True, panel="5a"),
    # nRF52840, 3 V at 6.40 mA while transmitting, and 1 Mb/s on air (Nordic Semiconductor 2024)
    dict(key="ble", label="Bluetooth\nradio (2018)", year=2018, cls="transfer", status="built", P=3*6.40e-3, F=F_EL, rate=1e6,
         op="bit sent", src="nordic2024nrf52840", table_name="Bluetooth radio (2018)", dx=0, dy=4.9, ha="center", va="bottom",
         panel="5a"),
    # MMA1B00-C100D, 2.5 W maximum with retiming, and 100 Gbit/s (Mellanox 2018)
    dict(key="t2_qsfp28", label="100 Gb/s optical\nmodule (2018)", year=2018, cls="transfer", status="built", P=2.5, F=F_EL,
         rate=1e11, op="bit sent", src="mellanox2018mma1b00",
         table_name="Mellanox MMA1B00-C100D (2018), 100GBASE-SR4 QSFP28 optical transceiver", lineage="optical modules", dx=0,
         dy=4.9, ha="center", va="bottom", panel="5a"),
    # a speaker at 1.3 MET, 105.8 W (Herrmann et al. 2024), and 39.15 bits per second across 17 languages (Coupe et al. 2019)
    dict(key="t1_speech", label="human speech", year=2019, cls="transfer", status="built", P=105.82, F=1.0, rate=39.15,
         op="bit sent", src="coupe2019different,herrmann2024compendium", table_name="Human speech (2019), 17 languages", dx=-5,
         dy=0, ha="right", va="center", panel="5a"),
    # NCS 1004 1.2T line card, 230 W maximum without client optics, and 2 x 600 Gbit/s (Cisco 2023); on MAREA in 2019 (Cisco 2019)
    dict(key="g4_ncs1004", label="coherent\ntransponder (2019)", year=2019, cls="transfer", status="built", P=230.0, F=F_EL,
         rate=1.2e12, op="bit sent", src="cisco2023ncs1004,cisco2019demonstrates",
         table_name="Cisco NCS 1004 1.2T line card (2019), coherent dense wavelength-division multiplexing (DWDM) transponder",
         dx=19, dy=0, ha="left", va="center", lead=True, panel="5a"),
    # Galaxy S20 Ultra display, 1.30 W at 50% picture level, and 9.2 million sub-pixels of 8 bits at 60 Hz (Soneira 2020)
    dict(key="t3_oledphone", label="OLED phone (2020)", year=2020, cls="transfer", status="built", P=1.3, F=F_EL,
         rate=4416000000, op="subpixel bit set", src="soneira2020galaxys20",
         table_name="Samsung Galaxy S20 Ultra (2020), $3200\\times1440$ OLED phone display", dx=12.1, dy=7, ha="left",
         va="center", lead=True, panel="5a"),
    # QDD-400G-DR4-S, 12 W maximum, and 400 Gbit/s (Cisco 2026; added to the data sheet in May 2020)
    dict(key="g4_qdd400", label="400 Gb/s optical\nmodule (2020)", year=2020, cls="transfer", status="built", P=12.0, F=F_EL,
         rate=4e11, op="bit sent", src="cisco2026qsfpdd",
         table_name="Cisco QDD-400G-DR4-S (2020), 400GBASE-DR4 QSFP-DD optical transceiver", lineage="optical modules", dx=16,
         dy=27.7, ha="left", va="bottom", lead=True, near=True, panel="5a"),
    # 64T64R AAU, 1000 to 1400 W maximum (Huawei 2019; Ericsson 2019), and 5.4 Gbit/s peak cell capacity with 16 layers on 100 MHz
    # (Ericsson 2020)
    dict(key="g4_aau5g", label="5G massive-MIMO\nradio (2020)", year=2020, cls="transfer", status="built", P=1200.0, F=F_EL,
         rate=5400000000, op="bit sent", src="huawei2019power,ericsson2020demonstrates,ericsson2019air6488",
         table_name="5G massive-MIMO radio (2020), 64T64R active antenna unit on 100 MHz of C-band",
         lineage="cellular base stations", dx=5.3, dy=0, ha="left", va="center", panel="5a"),
    # 260 to 340 TWh of data transmission networks and 3.4 ZB of internet traffic in 2021 (IEA 2022), an aggregate
    dict(key="t2_net21", label="Internet\n(2021)", year=2021, cls="transfer", status="built", P=3.42231e10, F=F_EL,
         rate=8.61916e14, op="bit delivered", src="iea2022datacentres",
         table_name="Internet (2021), the world's data transmission networks, per bit of traffic delivered end to end",
         dx=5.3, dy=0, ha="left", va="center", panel="3a"),
    # NVLink-C2C, 1.3 pJ per bit at 900 GB/s bidirectional (Evans et al. 2022)
    dict(key="t2_c2c", label="NVLink-C2C\n(2022)", year=2022, cls="transfer", status="built", P=9.36, F=F_EL, rate=7.2e12,
         op="bit sent", src="evans2022gracehopper",
         table_name="NVIDIA NVLink-C2C (2022), Grace Hopper chip-to-chip interconnect", dx=0, dy=4.9, ha="center", va="bottom",
         panel="5a"),
    # payload 99 W at most in 200 Gb/s mode, and 200 Gb/s to the ground (Riesing et al. 2023)
    dict(key="t3_tbird", label="TBIRD CubeSat (2022)", year=2022, cls="transfer", status="built", P=99.0, F=F_EL, rate=2e11,
         op="bit sent", src="riesing2023tbird,schieler2023onorbit",
         table_name="TBIRD (2022), 200 Gb/s laser downlink from a 6U CubeSat in low Earth orbit", dx=5, dy=-0.6, ha="left",
         va="top", panel="5a"),
    # UCIe 1.0 advanced package, 0.25 pJ/bit target at 32 GT/s on 64 lanes each way (Das Sharma 2022)
    dict(key="t2_ucie", label="UCIe die-to-die\nlink (2022)", year=2022, cls="transfer", status="projected", P=1.024, F=F_EL,
         rate=4.096e12, op="bit sent", src="dassharma2022ucie",
         table_name="UCIe 1.0 die-to-die link (2022, specification), advanced package, x64 module at 32 GT/s", dx=-5.3, dy=0,
         ha="right", va="center", panel="5a"),
    # Spectrum-4 SN5600, 940 W typical with passive cables, and 51.2 Tb/s (NVIDIA 2026)
    dict(key="switch", label="51.2 Tb/s\nswitch\n(2023)", year=2023, cls="transfer", status="built", P=940, F=F_EL,
         rate=51.2e12, op="bit switched", src="nvidia2026sn5000", table_name="51.2\\,Tb/s switch (2023)", dx=0, dy=4.9,
         ha="center", va="bottom", panel="5a"),
    # ESP32-C6, 3.3 V at 268 mA while transmitting 802.11n HT40 at MCS7, and the PHY rate of 150 Mb/s of that mode (Espressif
    # 2026)
    dict(key="wifi", label="Wi-Fi 6\nradio (2023)", year=2023, cls="transfer", status="built", P=3.3*0.268, F=F_EL, rate=150e6,
         op="bit sent", src="espressif2026esp32c6",
         table_name="Wi-Fi 6 radio (2023), ESP32-C6 transmitting 802.11n HT40 at 150 Mb/s", dx=-5.3, dy=0, ha="right",
         va="center",
         panel="5a"),
    # flight laser transceiver below 100 W (Glavich 2015), and 267 Mb/s from 31 million km (JPL 2024)
    dict(key="t3_dsoc", label="DSOC laser\non Psyche\n(2023)", year=2023, cls="transfer", status="built", P=100.0, F=F_EL,
         rate=267000000, op="bit sent", src="glavich2015dsoc,jpl2024dsoc",
         table_name="DSOC flight laser transceiver on Psyche (2023), deep-space optical downlink", lineage="deep space",
         dx=5.3, dy=0, ha="left", va="center", panel="5a"),
    # Starlink Standard dish, 75 to 100 W on average (Starlink 2026), and 4 to 12 Mb/s upload (Mohan et al. 2024)
    dict(key="t3_starlink", label="Starlink dish,\nuplink (2023)", year=2023, cls="transfer", status="built", P=87.5, F=F_EL,
         rate=8000000, op="bit sent", src="starlink2026standard,mohan2024multifaceted",
         table_name="Starlink user terminal (2023), uplink to the constellation", dx=-5.3, dy=-1.5, ha="right", va="center",
         panel="5a"),
    # 7.5-inch e-paper, 26.4 mW while refreshing, and 800 x 480 one-bit pixels per 4 s full refresh (Waveshare 2026)
    dict(key="t3_epaper", label="e-paper\ndisplay (2023)", year=2023, cls="transfer", status="built", P=0.0264, F=F_EL,
         rate=96000.0, op="subpixel bit set", src="waveshare2026epaper",
         table_name="Waveshare 7.5-inch e-Paper HAT, V2 (2023), $800\\times480$ electrophoretic display", dx=0, dy=-4.9,
         ha="center", va="top", panel="5a"),
    # WNFQ-291BEI, 1250 mA at 3.3 V transmitting 802.11be (SparkLAN 2026), and 5.76 Gbit/s for 2x2 at 320 MHz (Intel 2024)
    dict(key="g4_wifi7mod", label="Wi-Fi 7\nmodule (2024)", year=2024, cls="transfer", status="built", P=4.125, F=F_EL,
         rate=5760000000, op="bit sent", src="sparklan2026wnfq,intel2024wifi,sparklan2024wifi7",
         table_name="SparkLAN WNFQ-291BEI (2024), Wi-Fi 7 $2\\times2$ M.2 module with the Qualcomm WCN7851, at its 5.76 Gb/s maximum physical-layer rate",
         dx=9.9, dy=-9.9,
         ha="left", va="top", lead=True, near=True, panel="5a"),
    # twin-port OSFP module, 17 W max, 800 Gb/s (NVIDIA MMS4X00-NS datasheet 2025)
    dict(key="opt800", label="800 Gb/s optical\nmodule (2025)", year=2025, cls="transfer", status="built", P=17, F=F_EL,
         rate=17/e_opt_d, op="bit sent", src="nvidia2025mms4x00", lineage="optical modules",
         table_name="800\\,Gb/s optical module (2025)", dx=8.7, dy=5, ha="left", va="bottom", lead=True, near=True, panel="5a"),
    # Q3450-LD, 4.3 kW maximum, and 144 x 800 Gbit/s switched through co-packaged optics (NVIDIA 2026; availability early 2026,
    # Seyedi 2025)
    dict(key="t2_q3450", label="co-packaged optics\nswitch (2026)", year=2026, cls="transfer", status="built", P=4300.0,
         F=F_EL, rate=1.152e14, op="bit switched", src="nvidia2026xdrswitch,nvidia2025cpo",
         table_name="NVIDIA Quantum-X Photonics Q3450-LD (2026), 144\\,$\\times$\\,800 Gb/s InfiniBand switch with co-packaged optics",
         dx=3.9, dy=3.9, ha="left", va="bottom", panel="5a"),
    # Cisco 8818 with 800G line cards, 33.4 kW typical, and 518.4 Tbit/s routed (Cisco 2026)
    dict(key="t2_c8818", label="Cisco 8818\nrouter (2026)", year=2026, cls="transfer", status="built", P=33400.0, F=F_EL,
         rate=5.184e14, op="bit switched", src="cisco2026c8800",
         table_name="Cisco 8818 (2026), 18-slot modular router with line cards of 36\\,$\\times$\\,800G ports", lineage="core routers",
         dx=5, dy=0, ha="left", va="center", panel="5a"),
    # over 30 kW of solar power for ViaSat-3 Americas, the first satellite of the class (Boeing 2023), and over 1 Tb/s of
    # designed throughput (Viasat 2026)
    dict(key="t3_viasat3", label="ViaSat-3\nsatellite (2026)", year=2026, cls="transfer", status="built", P=30000.0, F=F_EL,
         rate=1e12, op="bit sent", src="boeing2023viasat3,viasat2026f3",
         table_name="ViaSat-3 F3 (2026), high-throughput geostationary broadband satellite", dx=5, dy=-0.6, ha="left",
         va="top", panel="5a"),
    # a gravitational phased array (Gurses 2026), the representative element of the dissertation, a point mass of 1 kg oscillating
    # at 1 GHz with an amplitude of 1 nm, which radiates (16/15) G m^2 A^4 w^6/c^5 = 1.81e-30 W at 2 GHz by the quadrupole formula
    # (the dissertation's order of magnitude is 3e-31 W), 10^4 of them as proposed by Romero and Dehnen (1981), driven at a
    # mechanical quality factor of 1e4 (19.7 J stored per element, omega E/Q = 1.24e7 W), one bit per graviton of h x 2 GHz = 1.3e-24 J.
    # The element is a model: its peak acceleration of 4e9 g would stress a solid of its size to about 1e13 Pa
    dict(key="h1_gpa", label="gravitational\nphased array\n(model)", year=None, cls="transfer", status="hypothetical",
         P=1e4*(2*math.pi*1e9)*(0.5*1.0*(2*math.pi*1e9)**2*1e-18)/1e4, F=F_EL,
         rate=1e4*(16/15)*G*1.0**2*(1e-9)**4*(2*math.pi*1e9)**6/c**5/(h*2e9),
         op="graviton emitted", src="gurses2026information,romero1981generation",
         table_name="Gravitational phased array (model), $10^{4}$ point masses of 1\\,kg at 1\\,GHz and 1\\,nm, radiating at 2\\,GHz, at a mechanical quality factor of $10^{4}$",
         dx=9.5, dy=4.9, ha="center", va="bottom", panel="3a"),
    # 4e33 erg/s radiated isotropically and 3e9 bits per second received at 100,000 light years (Kardashev 1964)
    dict(key="h1_kardii", label="Kardashev's Type II\ntransmitter (1964)", year=None, cls="transfer", status="hypothetical",
         P=4e26, F=1.0, rate=3000000000, op="bit sent", src="kardashev1964transmission",
         table_name="Isotropic radio transmitter of a Type II civilization at the Sun's power (Kardashev 1964), received at $9.5\\times10^{20}$\\,m (100\\,000 light years)",
         dx=-7.7, dy=6.4, ha="right", va="bottom", lead=True, near=True, panel="3a"),
    # ---- construction
    # 5,000 men at 6.5 MET, 2.65 MW (Herrmann et al. 2024), and 34 blocks an hour in a ten-hour day, 340 a day for 20 years
    # (Lehner in NOVA 1997)
    dict(key="c1_pyramid", label="Great Pyramid\n(c. 2560 BCE)", year=-2560, cls="construction", status="built", P=2645500,
         F=1.0, rate=0.009444444444, op="block placed", src="nova1997who,smil2020how,herrmann2024compendium",
         table_name="Great Pyramid of Giza (c. 2560 BCE), limestone blocks quarried, hauled and set by hand", dx=4.6, dy=0.6,
         ha="left", va="bottom", panel="5b"),
    # a frame-work knitter at 4.0 MET, 325.6 W (Herrmann et al. 2024), and 500 to 600 loops a minute on Lee's first frame of 1589
    # (Felkin 1867)
    dict(key="c1_lee1589", label="stocking frame (1589)", year=1589, cls="construction", status="built", P=325.6, F=1.0,
         rate=9.166666667, op="stitch formed", src="felkin1867history,herrmann2024compendium",
         table_name="William Lee's stocking frame (1589), knitting machine worked by hand and foot",
         lineage="knitting machines", dx=-9.5, dy=-16.5, ha="right", va="top", lead=True, near=True, panel="5b"),
    # a weaver's metabolic 325 W at 4.0 MET (Ainsworth et al. 2011), and 400 hooks (Posselt 1887) set 80 times a minute, the rate
    # Murphy (1910, vol. 5, p. 94) gives for single-lift Jacquard looms of his day, a proxy for the hand loom of 1804
    dict(key="jacquard", label="Jacquard loom (1804)", year=1804, cls="construction", status="built", P=325, F=1.0,
         rate=400*80/60, op="warp thread set", src="posselt1887jacquard,murphy1910textile,ainsworth2011compendium",
         table_name="Jacquard loom (1804), at a loom speed of 1910 (proxy)", dx=-12.1, dy=7, ha="right", va="center", lead=True, panel="5b"),
    # an operator at 2.5 MET, 203.5 W (Herrmann et al. 2024), and 640 stitches a minute on fine linen (Wheeler and Wilson 1861, in
    # Cooper 1968)
    dict(key="c1_sew1861", label="sewing machine (1861)", year=1861, cls="construction", status="built", P=203.5, F=1.0,
         rate=10.66666667, op="stitch sewn", src="cooper1968invention,herrmann2024compendium",
         table_name="Sewing machine (1861), lockstitch on fine linen, Wheeler and Wilson time study",
         lineage="sewing machines", dx=-7.1, dy=7.1, ha="right", va="bottom", lead=True, near=True, panel="5b"),
    # a seamstress at 1.8 MET, 146.5 W (Herrmann et al. 2024), and 23 stitches a minute on fine linen (Wheeler and Wilson 1861, in
    # Cooper 1968)
    dict(key="c1_handsew", label="hand sewing (1861)", year=1861, cls="construction", status="built", P=146.52, F=1.0,
         rate=0.3833333333, op="stitch sewn", src="cooper1968invention,herrmann2024compendium",
         table_name="Hand sewing (1861), fine linen, Wheeler and Wilson time study", dx=-4.5, dy=-1.9, ha="right", va="center",
         panel="5b"),
    # a knitter at 1.3 MET, 105.8 W (Herrmann et al. 2024), and 100 loops a minute by skilful hand-knitting (Felkin 1867)
    dict(key="c1_handknit", label="hand knitting\n(1867)", year=1867, cls="construction", status="built", P=105.82, F=1.0,
         rate=1.666666667, op="stitch formed", src="felkin1867history,barlow1878history,herrmann2024compendium",
         table_name="Hand knitting (1867), a skilled knitter with needles", dx=-4.9, dy=3, ha="right", va="center", panel="5b"),
    # 16 four-man teams at 20.1 MET, 26.2 kW (Herrmann et al. 2024), the 3,770.70 fr of coal and water for riveting (p. 124) at
    # 36.51 fr/t, the 146.05 fr paid for 4 t of forge coal (p. 231), and 28.2 MJ/kg, at most 103.3 t and 122 kW (Eiffel 1900;
    # Garg et al. 2006), and 1,650 rivets a day of 10.4 h (Eiffel 1900)
    dict(key="c1_eiffel", label="Eiffel Tower\nriveting (1889)", year=1889, cls="construction", status="built", P=26178.24,
         F=1.0, Pm=122028.0, rate=0.04403202329, op="rivet placed",
         src="eiffel1900tour,herrmann2024compendium,garg2006introduction",
         table_name="Eiffel Tower (1887 to 1889), hot rivets set on site by four-man teams with coal forges", dx=0, dy=-3.6,
         ha="center", va="top", panel="5b"),
    # a bricklayer at 4.3 MET, 350 W (Herrmann et al. 2024), and 120 bricks per man per hour with the old methods (Taylor 1911)
    dict(key="c1_brick1911", label="bricklayer\n(1911)", year=1911, cls="construction", status="built", P=350.02, F=1.0,
         rate=0.03333333333, op="brick placed", src="taylor1911principles,herrmann2024compendium",
         table_name="Bricklayer (1911), traditional method, factory wall 12 inches (0.30\\,m) thick", dx=7.1, dy=-4.5, ha="center",
         va="top", panel="5b"),
    # 1.0 kW built from comparable instruments: liquid helium at 5 L/day, the measured use of a bath-cryostat STM (Yin
    # et al. 2025), liquefied at 3.29 kWh/L (WMI 2026), a 0.27 kW controller (SPECS 2026) and an ion pump (Edwards 2016);
    # 35 xenon atoms placed in 22 h (IBM 2025, on Eigler and Schweizer 1990)
    dict(key="stm1990", label="STM, 35 xenon\natoms (1990)", year=1990, cls="construction", status="built", P=1.0e3, F=F_EL80,
         rate=35/(22*3600.0), op="atom placed",
         src="eigler1990positioning,ibm2025nanotechnology,yin2025economical,wmi2026wmi,specs2026mimea,edwards2016gamma",
         lineage="STM atom placement", table_name="Scanning tunnelling microscope (1990)", dx=4.9, dy=-1.5, ha="left",
         va="center", panel="5b"),
    # 285 kWh per 150 mm wafer (MCC 1993) at 40,000 wafers a month (Peters 1998), both via Williams et al. (2002), PowerPC 601
    # density (Diefendorff 1993)
    dict(key="c2_fab1993", label="chip fabrication\nplant (1993)", year=1993, cls="construction", status="built", P=15605700,
         F=F_EL80, rate=6276820, op="transistor made",
         src="williams2002kilogram,diefendorff1993powerpc,branham2010deconstructing",
         table_name="150 mm chip fabrication plant (1993), 40,000 wafers per month at 1.03\\,GJ per wafer, per transistor at the density of the PowerPC 601",
         lineage="fabs", dx=4.9, dy=-1.5, ha="left", va="center", panel="5b"),
    # 100 VA maximum and two columns adding one base each per 4 min cycle at the 1 umol scale (PerSeptive Biosystems 1997)
    dict(key="c3_expedite", label="Expedite 8900 DNA\nsynthesizer (1997)", year=1997, cls="construction", status="built",
         P=100.0, F=F_EL80, rate=1.003690127e16, op="bit specified", src="perseptive1997expedite",
         table_name="Expedite 8900 (1997), two-column phosphoramidite DNA synthesizer", lineage="DNA synthesizers", dx=-4.5,
         dy=4.1, ha="right", va="center", panel="5b"),
    # CP-642, 10 kVA, and 0.09 s per chip (Fuji 1998)
    dict(key="c1_cp642", label="chip shooter (1998)", year=1998, cls="construction", status="built", P=10000.0, F=F_EL80,
         rate=11.11111111, op="component placed", src="fuji1998cp642",
         table_name="Fuji CP-642 (1998), high-speed chip placer for surface-mount boards", lineage="pick-and-place", dx=18.4,
         dy=-4.9, ha="left", va="center", lead=True, near=True, panel="5b"),
    # 7,100 MJ of primary energy per 300 mm wafer at 10.7 MJ/kWh and 6,000 wafer starts a week (Krishnan et al. 2008), 491 dies of
    # 55 million transistors (Intel), counted working or not, of which 442 work at a die yield of about 90% (Krishnan et al. 2008)
    dict(key="c2_fab2002", label="2002", year=2002, cls="construction", status="built", P=23698300, F=F_EL80, rate=267907000,
         op="transistor made", src="krishnan2008hybrid,intel2026quickref,branham2010deconstructing",
         table_name="300 mm chip fabrication plant at 130 nm (2002), microprocessors, 6,000 wafer starts per week, per transistor of the 491 Pentium 4-class dies of a wafer, working or not",
         lineage="fabs", dx=-4.9, dy=0, ha="right", va="center", panel="5b"),
    # 14,000 kW average load and 360,000 wafer starts of 200 mm a year at 0.35 um, Fab 8 of the survey of 1997 and 1998 (Patton
    # and Wiese 1999), per transistor at the 0.35 um density of the Alpha 21164, 9.66 million on 14.4 x 14.5 mm (Bouchard 1996)
    dict(key="c2_fab1998", label="1998", year=1998, cls="construction", status="built", P=14.0e6, F=F_EL80,
         rate=360000/yr*9.66e6/(14.4*14.5)*math.pi*100.0**2, op="transistor made",
         src="patton1999worldwide,bouchard1996design",
         table_name="200 mm chip fabrication plant at 0.35\\,$\\mu$m (1998), Fab 8 of the Worldwide Fab Energy Survey, 360,000 wafer starts per year at 14\\,MW, per transistor at the density of the Alpha 21164",
         lineage="fabs", dx=-4.9, dy=0, ha="right", va="center", panel="5b"),
    # 785 kWh of electricity per 300 mm wafer at 65 nm in a model fab (Boyd 2009, Figure 3.8) and 10,000 wafer starts a week, the
    # example of the same work, per transistor at the 65 nm density of the GTX200, 1.4 billion on 24.3 x 24.0 mm (Tynefield 2008)
    dict(key="c2_fab2007", label="2007", year=2007, cls="construction", status="built", P=785*3.6e6*10000/(7*86400.0),
         F=F_EL80, rate=10000/(7*86400.0)*1.4e9/(24.3*24.0)*math.pi*150.0**2, op="transistor made",
         src="boyd2009thesis,tynefield2008gtx200",
         table_name="300 mm chip fabrication plant at 65\\,nm (2007), model plant of 10,000 wafer starts per week at 2.83\\,GJ per wafer, per transistor at the density of the NVIDIA GTX200",
         lineage="fabs", dx=0, dy=-4.5, ha="center", va="top", panel="5b"),
    # 686 kWh per 300 mm wafer at N28 (Boakes et al. 2023) and 100,000 wafers a month, as Fab 15 (TSMC 2014), per transistor at
    # the density of the 28 nm Tahiti processor (Mantor 2012)
    dict(key="c2_fab2012", label="2012", year=2012, cls="construction", status="built", P=1e5*686*3.6e6/(yr/12), F=F_EL,
         rate=1e5*N_wafer28/(yr/12), op="transistor made", src="boakes2023cradle,tsmc2013manufacturing,mantor2012amd",
         table_name="300 mm chip fabrication plant at 28\\,nm (2012), model plant of 100,000 wafers per month at 2.47\\,GJ per wafer, per transistor at the density of the AMD Tahiti",
         lineage="fabs", dx=-4.9, dy=0, ha="right", va="center", panel="5b"),
    # 803 kWh per 300 mm wafer at N14 (Boakes et al. 2023), taken for a 16 nm plant, and 100,000 wafers a month (TSMC 2025), per
    # transistor at the density of the 16 nm GP100, 15.3 billion on 610 mm^2 (NVIDIA 2016)
    dict(key="c2_fab2016", label="2016", year=2016, cls="construction", status="built", P=1e5*803*3.6e6/(yr/12), F=F_EL,
         rate=1e5*15.3e9/610.0*math.pi*150.0**2/(yr/12), op="transistor made",
         src="boakes2023cradle,tsmc2025gigafab,nvidia2016pascal",
         table_name="300 mm chip fabrication plant at 16\\,nm (2016), model plant of 100,000 wafers per month at 2.89\\,GJ per wafer, the N14 value of Boakes \\textit{et al.}, per transistor at the density of the NVIDIA GP100",
         lineage="fabs", dx=-3.3, dy=4.5, ha="center", va="bottom", panel="5b"),
    # 1,216 kWh per 300 mm wafer at N7 without extreme ultraviolet (Boakes et al. 2023) and 100,000 wafers a month (TSMC 2025),
    # per transistor at the density of the 7 nm A100, 54.2 billion on 826 mm^2 (Krashinsky et al. 2020)
    dict(key="c2_fab2020", label="2020", year=2020, cls="construction", status="built", P=1e5*1216*3.6e6/(yr/12), F=F_EL,
         rate=1e5*54.2e9/826.0*math.pi*150.0**2/(yr/12), op="transistor made",
         src="boakes2023cradle,tsmc2025gigafab,krashinsky2020nvidia",
         table_name="300 mm chip fabrication plant at 7\\,nm (2020), model plant of 100,000 wafers per month at 4.38\\,GJ per wafer, per transistor at the density of the NVIDIA A100",
         lineage="fabs", dx=3.2, dy=-4.5, ha="center", va="top", panel="5b"),
    # 540 W rated and four 25-mers at 1 umol in about 4 h, cleavage included (Applied Biosystems 2003)
    dict(key="c3_abi3400", label="ABI 3400 DNA\nsynthesizer (2003)", year=2003, cls="construction", status="built", P=540.0,
         F=F_EL80, rate=8.364084389e15, op="bit specified", src="appliedbiosystems2010dna",
         table_name="ABI 3400 (2003), four-column DNA synthesizer", lineage="DNA synthesizers", dx=-4.5, dy=-0.6, ha="right",
         va="top", panel="5b"),
    # 81.4 W resting and 164 mg of protein per kg per hour synthesised whole-body (Duggleby and Waterlow 2005; Herrmann et al.
    # 2024)
    dict(key="c3_body", label="human body,\nprotein synthesis", year=2005, cls="construction", status="built", P=81.4, F=1.0,
         rate=8.299803812e19, op="bit specified", src="duggleby2005endproduct,herrmann2024compendium,milo2015cell",
         table_name="Human body (2005), whole-body protein synthesis at resting metabolic power", dx=4.5, dy=-0.6, ha="left",
         va="top", panel="5b"),
    # 1.9e-11 W (growth plus maintenance ATP of a 42 um^3 cell) and 6.0 million elongation events per second (von der Haar 2008;
    # Lynch and Marinov 2015)
    dict(key="c3_yeast", label="yeast cell", year=2008, cls="construction", status="built", P=1.900741538e-11, F=F_ATP,
         rate=25931568.57, op="bit specified", src="vonderhaar2008quantitative,lynch2015bioenergetic,milo2015cell",
         table_name="Budding yeast cell (2008), \\textit{Saccharomyces cerevisiae} in fast growth", dx=4.9, dy=-1.5, ha="left",
         va="center", panel="3a"),
    # 100 ug of RNA from a 20 uL reaction in 2 h, two NTP equivalents per nucleotide at 0.1 aJ (Life Technologies 2012; Lynch and
    # Marinov 2015)
    dict(key="c3_ivt", label="T7 transcription\n(2012)", year=2012, cls="construction", status="built", P=5.069142054e-6,
         F=F_ATP*F_MON_P, rate=5.069142054e13, op="bit specified",
         src="lifetech2012megascript,lynch2015bioenergetic,milo2015cell",
         table_name="T7 \\textit{in vitro} transcription (2012), 20\\,$\\mu$L MEGAscript reaction", dx=2, dy=4.5, ha="center",
         va="bottom", panel="3a"),
    # 1.0 kW, the estimate for the bath-cryostat STM of 1990 below, for the low-temperature STM at 4.3 K of the NIST
    # group (NIST 2026), and 38 Co atoms placed autonomously in 66 min (Celotta et al. 2014)
    dict(key="c2_stm2014", label="STM, 38 cobalt\natoms (2014)", year=2014, cls="construction", status="built", P=1.0e3,
         F=F_EL, rate=0.00959596, op="atom placed",
         src="celotta2014invited,nist2026atom,yin2025economical,wmi2026wmi,specs2026mimea,edwards2016gamma",
         table_name="NIST autonomous atom assembler (2014), STM at 4.3 K placing Co atoms on Cu(111) by path planning",
         lineage="STM atom placement", dx=-5, dy=-8.7, ha="right", va="top", lead=True, near=True, panel="5b"),
    # 1 pW, and 1e7 ATP hydrolysed per second at 0.1 aJ each (Milo and Phillips 2015), charged the glucose of its ATP (F_ATP)
    dict(key="ecoli", year=2015, cls="construction", status="built", P=P_coli, F=F_ATP, rate=P_coli/e_atp, op="ATP hydrolysed",
         src="milo2015cell", label="$\\it{E.\\ coli}$ cell", table_name="\\textit{E.~coli} cell (2015)", dx=4.9, dy=1.5,
         ha="left", va="center", panel="3a"),
    # 20 amino acids per second at 4 ATP each (Milo and Phillips 2015), log2 20 bits per amino acid (Lynch and Marinov 2015),
    # charged the glucose of its ATP and the synthesis of the monomers, as ribosome1977 of Fig. 6
    dict(key="ribosome", label="ribosome", year=2015, cls="construction", status="built", P=20*4*e_atp, F=F_ATP*F_MON_R,
         rate=20*math.log2(20), op="bit specified", src="milo2015cell,lynch2015bioenergetic", table_name="Ribosome (2015)",
         dx=4.9, dy=0, ha="left", va="center", panel="3a"),
    # SLM 500, 8 to 10 kW, and 105 cm^3/h in voxels of 115 x 115 x 75 um (SLM Solutions 2016)
    dict(key="lpbf", label="metal 3D printer (2016)", year=2016, cls="construction", status="built", P=9.0e3, F=F_EL,
         rate=105e-6/3600/(115e-6*115e-6*75e-6), op="voxel melted", src="slm2016slm500", table_name="Metal 3D printer (2016)",
         dx=25, dy=0, ha="left", va="center", lead=True, near=True, panel="5b"),
    # 7.0 kW estimated (QuEra 2023), and over 50 atoms placed in defect-free arrays in less than 400 ms (Endres et al. 2016)
    dict(key="c2_tweez2016", label="tweezer array (2016)", year=2016, cls="construction", status="built", P=7000.0, F=F_EL,
         rate=125.0, op="atom placed", src="endres2016atom,quera2023dual",
         table_name="Atom-by-atom assembler of 100 optical tweezers (2016), defect-free arrays of over 50 rubidium atoms",
         lineage="optical tweezers", dx=4.9, dy=0, ha="left", va="center", panel="5b"),
    # 200 mL culture at 4.23 g CDW/L, 3.90 g glucose per g CDW per h, mu = 1.48/h, protein 55% of dry weight (Hoffart et al. 2017;
    # Milo and Phillips 2015), 3.299 g of glucose an hour at 2803 kJ/mol, 14.26 W
    dict(key="c3_vnat", label="$\\it{V.\\ natriegens}$\nculture", year=2017, cls="construction", status="built", P=14.26,
         F=1.0, rate=4.97875444e18, op="bit specified", src="hoffart2017high,milo2015cell",
         table_name="\\textit{Vibrio natriegens} culture (2017), fastest-growing non-pathogenic bacterium isolated so far, "
                    "200 mL bioreactor", dx=12.2,
         dy=-3.5, ha="center", va="top", panel="5b"),
    # JBX-8100FS, about 3 kVA (JEOL 2026), and one pixel per clock of its 125 MHz scan (Aida 2018)
    dict(key="ebeam", label="e-beam writer (2018)", year=2018, cls="construction", status="built", P=3.0e3, F=F_EL, rate=125e6,
         op="pixel exposed", src="aida2018development,jeol2026jbx8100fs", table_name="Electron-beam writer (2018)", dx=0,
         dy=33, ha="center", va="bottom", lead=True, panel="5b"),
    # 0.32 kW built from comparable instruments at room temperature, where hydrogen depassivation lithography is
    # typically done (Randall et al. 2018): a 0.27 kW controller (SPECS 2026) and an ion pump (Edwards 2016); 26 pixels
    # a second of hydrogen depassivation in AP mode (Zyvex 2018)
    dict(key="c2_hdl2018", label="STM hydrogen\nlithography (2018)", year=2018, cls="construction", status="built", P=320.0,
         F=F_EL, rate=26.0, op="pixel exposed", src="zyvex2018zyvector,randall2018highly,specs2026mimea,edwards2016gamma",
         table_name="Zyvex Labs ZyVector (2018), STM hydrogen-depassivation lithography on Si(001):H, atomically precise mode",
         dx=-28.3, dy=-28.3, ha="right", va="top", lead=True, near=True, panel="5b"),
    # NXE:3400B, 1.44 MW at 112 wafers an hour (ASML 2026), transistors of a 300 mm wafer at the 7 nm density of the A100
    # (Krashinsky et al. 2020)
    dict(key="g5_nxe3400b", label="EUV scanner\n(2018)", year=2018, cls="construction", status="built", P=1440000, F=F_EL,
         rate=1.443002727e11, op="transistor exposed", src="asml2026annual,krashinsky2020nvidia",
         table_name="ASML TWINSCAN NXE:3400B (2018), EUV scanner for volume production, at the density of the 7 nm NVIDIA A100 as a proxy",
         lineage="ASML scanners", lineage_order=5, dx=4.9, dy=0, ha="left", va="center", panel="5b"),
    # Ultimaker S5, 500 W power rating and a build speed of 24 mm^3 a second (Ultimaker 2018), in voxels of 0.4 x 0.2 x 0.4 mm
    dict(key="g5_ums5", label="FDM 3D printer (2018)", year=2018, cls="construction", status="built", P=500.0, F=F_EL,
         rate=750, op="voxel extruded", src="ultimaker2018s5",
         table_name="Ultimaker S5 (2018), dual-extrusion desktop printer by fused filament fabrication, 0.4 mm nozzle",
         dx=-17.7, dy=17.7, ha="right", va="bottom", lead=True, panel="5b"),
    # XT:1460, 0.07 MW at 209 wafers an hour (ASML annual report 2026, where the product page gives 205), transistors of a
    # 300 mm wafer at the 65 nm density of the GTX200
    # (Tynefield 2008)
    dict(key="c2_xt1460", label="ArF dry scanner (2020)", year=2020, cls="construction", status="built", P=70000.0, F=F_EL,
         rate=9851140000, op="transistor exposed", src="asml2026annual,asml2026xt1460k,tynefield2008gtx200",
         table_name="ASML TWINSCAN XT:1460K (2020), ArF (193 nm) dry scanner, at the 65 nm density of the NVIDIA GTX200",
         lineage="ASML scanners", lineage_order=3, dx=6.5, dy=24.1, ha="center", va="bottom", lead=True, panel="5b"),
    # 1,000 VA and 768 20-mers at the 25 nmol scale in 3 h 15 min (Biolytic Lab Performance, 2020)
    dict(key="c3_droligo", label="Dr. Oligo DNA\nsynthesizer (2020)", year=2020, cls="construction", status="built", P=1000.0,
         F=F_EL, rate=3.95299496e16, op="bit specified", src="biolytic2020droligo",
         table_name="Dr. Oligo 768XLc (2020), 768-well high-throughput DNA synthesizer", lineage="DNA synthesizers", dx=4.5,
         dy=0, ha="left", va="center", panel="5b"),
    # Shop System, 1.1 kW and 800 cm^3 an hour of powder bed (Desktop Metal 2020), in voxels of 1600 dpi x 1600 dpi x 0.1 mm
    dict(key="g5_dmshop", label="binder-jet metal\nprinter (2020)", year=2020, cls="construction", status="built", P=1100.0,
         F=F_EL, rate=8817795.413, op="voxel set", src="desktopmetal2020shop",
         table_name="Desktop Metal Shop System (2020), metal binder-jetting printer, 1600 dpi printhead of 70,000 nozzles",
         dx=-6.5, dy=24.1, ha="center", va="bottom", lead=True, panel="5b"),
    # Quantum X shape, 400 W typical, and a voxel modulation rate of 1 MHz (Nanoscribe 2021)
    dict(key="twophoton", label="two-photon printer (2021)", year=2021, cls="construction", status="built", P=400, F=F_EL,
         rate=1.0e6, op="voxel exposed", src="nanoscribe2021quantum", table_name="Two-photon printer (2021)", dx=-4.5, dy=0.6,
         ha="right", va="bottom", panel="5b"),
    # XT:860N, 0.07 MW at 260 wafers an hour (ASML 2026), transistors of a 300 mm wafer at the 0.13 um density of the GeForce 6800
    # (Montrym and Moreton 2004)
    dict(key="c2_xt860n", label="KrF scanner\n(2022)", year=2022, cls="construction", status="built", P=70000.0, F=F_EL,
         rate=3740360000, op="transistor exposed", src="asml2026annual,asml2026xt860n,montrym2004geforce",
         table_name="ASML TWINSCAN XT:860N (2022), krypton fluoride (KrF, 248 nm) dry scanner, at the 0.13\\,$\\mu$m density of the NVIDIA GeForce 6800",
         lineage="ASML scanners", lineage_order=2, dx=4.9, dy=-3, ha="left", va="center", panel="5b"),
    # XT:400M, 0.07 MW at 250 wafers an hour (ASML 2026), transistors of a 300 mm wafer at the 0.35 um density of the Alpha 21164
    # (Bouchard 1996)
    dict(key="c2_xt400m", label="i-line scanner (2023)", year=2023, cls="construction", status="built", P=70000.0, F=F_EL,
         rate=227100000, op="transistor exposed", src="asml2026annual,asml2026xt400m,bouchard1996design",
         table_name="ASML TWINSCAN XT:400M (2023), i-line (365 nm) dry scanner, at the 0.35\\,$\\mu$m density of the Alpha 21164",
         lineage="ASML scanners", lineage_order=1, dx=18.4, dy=-4.9, ha="left", va="center", lead=True, near=True, panel="5b"),
    # under 1 kW typical and 96 oligonucleotides of 120 nt at 200 pmol in about 24 h (DNA Script, 2022 to 2023)
    dict(key="c3_syntax", label="enzymatic DNA\nsynthesizer (2023)", year=2023, cls="construction", status="built", P=1000.0,
         F=F_EL, rate=3.211808405e13, op="bit specified", src="dnascript2023hifidelity,dnascript2026faq,dnascript2022syntax",
         table_name="DNA Script SYNTAX STX-200 (2023), benchtop enzymatic DNA synthesizer", dx=4.5, dy=0, ha="left",
         va="center", panel="5b"),
    # NXT 2150, 0.17 MW at 310 wafers an hour (ASML 2026), with the transistors of a 300 mm wafer at the density of the 28 nm
    # Tahiti processor, 4.3e9 on 352 mm^2 (Mantor 2012), a node that 193 nm immersion patterns, as for the other scanners
    dict(key="arf", label="ArF immersion\nscanner (2024)", year=2024, cls="construction", status="built", P=1.7e5, F=F_EL,
         op="transistor exposed", rate=310/3600*N_wafer28, src="asml2026annual,mantor2012amd", lineage="ASML scanners",
         lineage_order=4, table_name="ArF immersion scanner (2024), at the 28 nm density of the AMD Tahiti", dx=10.8, dy=4.5, ha="center", va="bottom", panel="5b"),
    # TMAR-VC, 12 heads, 700 W, and 1,100 stitches a minute on each head (Tajima 2026)
    dict(key="c1_tajima12", label="embroidery\nmachine (2024)", year=2024, cls="construction", status="built", P=700.0, F=F_EL,
         rate=220.0, op="stitch sewn", src="tajima2026tmarvc",
         table_name="Tajima TMAR-VC (2024), 12-head computerized embroidery machine", lineage="sewing machines", dx=0, dy=-14,
         ha="center", va="top", lead=True, near=True, panel="5b"),
    # Jet Fusion 5200, 12 kW average, and 5,058 cm3/h in voxels of 1200 dpi and 0.11 mm (HP 2024)
    dict(key="c1_mjf5200", label="Multi Jet\nFusion\n(2024)", year=2024, cls="construction", status="built", P=12000.0, F=F_EL,
         rate=28508784.29, op="voxel set", src="hp2024jetfusion",
         table_name="HP Jet Fusion 5200 (2024), powder-bed printer that jets fusing agent at 1200 dpi", dx=4.9, dy=3,
         ha="left", va="center", panel="5b"),
    # Photon Mono M7 Pro, 240 W supply, and 13,320 x 5,120 pixels a layer at 170 mm/h in 0.1 mm layers (Anycubic 2026)
    dict(key="c1_msla2025", label="LCD resin 3D\nprinter (2024)", year=2024, cls="construction", status="built", P=240.0,
         F=F_EL, rate=32204800, op="voxel exposed", src="anycubic2026m7pro",
         table_name="Anycubic Photon Mono M7 Pro (2024), masked stereolithography printer with a $13\\,320\\times5120$ LCD mask",
         dx=-4.9, dy=1.5, ha="right", va="center", panel="5b"),
    # NanoFrazor, 230 V at 10 A (Heidelberg 2024), and 1,000 um^2 a minute in 50 nm pixels with one heated tip
    dict(key="c2_tspl", label="thermal probe\nlithography (2024)", year=2024, cls="construction", status="built", P=2300.0,
         F=F_EL, rate=6666.67, op="pixel exposed", src="heidelberg2024nanofrazor",
         table_name="Heidelberg Instruments NanoFrazor (2024), thermal scanning probe lithography, single heated tip",
         dx=-13.2, dy=4.5, ha="center", va="bottom", panel="5b"),
    # GIGAFAB, 1e5 wafers a month (TSMC 2025) at 1,396 kWh per N5 wafer (Boakes et al. 2023), N_wafer transistors per wafer
    dict(key="fab", label="chip fabrication\nplant (2025)", year=2025, cls="construction", status="built",
         P=1e5*1396*3.6e6/(yr/12), F=F_EL, rate=1e5*N_wafer/(yr/12), src="tsmc2025gigafab,boakes2023cradle,andersch2022hopper",
         op="transistor made", lineage="fabs", table_name="Chip fabrication plant (2025)", dx=-8.3, dy=30.9, ha="center",
         va="bottom", lead=True, near=True, panel="5b"),
    # NXE 3800E, 1.26 MW at 230 wafers an hour (ASML 2026), N_wafer transistors exposed per wafer and layer
    dict(key="euv", label="EUV scanner (2025)", year=2025, cls="construction", status="built", P=1.26e6, F=F_EL,
         rate=230/3600*N_wafer, op="transistor exposed", src="asml2026annual,andersch2022hopper", lineage="ASML scanners",
         lineage_order=6,
         table_name="EUV scanner (2025), at the density of the NVIDIA H100", dx=26, dy=4.5, ha="center", va="bottom", panel="5b"),
    # 24.8 kW, the component budget of the Harvard rubidium processor (22.2 kW with room cooling, Carrasco Codina et al.
    # 2026) and 2.55 kW of the continuous-reloading hardware, and 15,000 atoms per second sorted into defect-free arrays
    # (Chiu et al. 2025)
    dict(key="tweezers", label="optical tweezers (2025)", year=2025, cls="construction", status="built", P=24.8e3, F=F_EL,
         rate=1.5e4, op="atom placed", src="chiu2025continuous,carrascocodina2026energy", lineage="optical tweezers",
         table_name="Optical tweezers (2025)", dx=3.6, dy=13.5, ha="center", va="bottom", lead=True, near=True, panel="5b"),
    # NPM-GH, 2.1 kVA, and 111,000 components per hour with two FC16 heads (Panasonic 2025)
    dict(key="c1_npmgh", label="pick-and-place\nmachine (2025)", year=2025, cls="construction", status="built", P=2100.0,
         F=F_EL, rate=30.83333333, op="component placed", src="panasonic2025npmgh",
         table_name="Panasonic NPM-GH (2025), modular surface-mount placement machine with two 16-nozzle heads",
         lineage="pick-and-place", dx=9.5, dy=-16.5, ha="left", va="top", lead=True, near=True, panel="5b"),
    # MLA 150, the 3.68 kW of its 230 V, 16 A supply, an upper bound since the data sheet gives no power (Heidelberg 2025), and
    # 1,400 mm^2 a minute written in pixels of its 1 um minimum feature
    dict(key="c2_mla150", label="laser direct\nwriter (2025)", year=2025, cls="construction", status="built", P=3680.0, F=F_EL,
         rate=23333300, op="pixel exposed", src="heidelberg2025mla150",
         table_name="Heidelberg Instruments MLA 150 (2025), maskless laser direct writer, 405 nm, 1\\,$\\mu$m write mode",
         dx=7, dy=12.1, ha="left", va="bottom", lead=True, near=True, panel="5b"),
    # Crane WASP, under 1.5 kW for the printer and 2.5 kW for its pumping system, and 200 mm/s of a bead 25 mm wide, in voxels
    # one nozzle long (WASP 2026), the bead taken as 12 mm high
    dict(key="c1_wasp", label="house 3D printer (2026)", year=2026, cls="construction", status="built", P=4000.0, F=F_EL,
         rate=8.0, op="voxel extruded", src="wasp2026crane",
         table_name="Crane WASP (2026), crane printer for earthen and concrete houses, with its pumping system", dx=32, dy=0,
         ha="left", va="center", lead=True, near=True, panel="5b"),
    # Kniterate, 1,000 W maximum, and a carriage at 800 mm/s over a gauge-7 bed, one stitch per needle (Kniterate 2026)
    dict(key="c1_kniterate", label="digital knitting machine (2026)", year=2026, cls="construction", status="built", P=1000.0,
         F=F_EL, rate=220.4724409, op="stitch formed", src="kniterate2026machine",
         table_name="Kniterate (2026), computerized flat knitting machine, gauge 7, two beds of 252 needles",
         lineage="knitting machines", dx=76, dy=0, ha="left", va="center", lead=True, near=True, panel="5b"),
    # the model value of V-minus, a nucleon confined to 1 fm
    dict(key="nucleon", year=None, cls="construction", status="hypothetical", P=P_II, F=1.0, rate=P_II/Eloc(1e-15, mp),
         op="nucleon added", src="", label="nucleon confinement\n(model)", dx=-4.9, dy=-4.5, ha="right", va="center",
         panel="3a"),
    # every operation on the thermal floor at T0, the supremum at Type II, under the name the article introduces for the limiting
    # constructor. It performs operations of every class and so is construction, the general class of constructor theory (Deutsch 2013)
    dict(key="pqf", year=None, status="hypothetical", P=P_II, F=1.0, rate=P_II/eT0, op="control operation",
         src="", label="programmable quantum field", cls="construction", filled=False,
         dx=-20.7, dy=4.5, ha="center", va="bottom", panel="3a"),
    # 1e9 atoms per 1e12 pulses at 10 MHz, 1e4 atoms per second, at about 1e-15 J per atom (Merkle 1999)
    dict(key="h1_assembler", label="molecular assembler (1999)", year=None, cls="construction", status="hypothetical", P=1e-11,
         F=F_EL, rate=10000.0, op="atom placed", src="merkle1999casing",
         table_name="Acoustically driven molecular assembler (Merkle 1999), one atom per 1,000 pressure pulses at 10 MHz",
         dx=-19.4, dy=4.5, ha="center", va="bottom", panel="3a"),
    # 200 kW for 4 kg of diamond, 5e25 atoms per kg, in 3 h (Phoenix 2003)
    dict(key="h1_nanofab", label="nanofactory (2003)", year=None, cls="construction", status="hypothetical", P=200000.0,
         F=F_EL, rate=1.851851852e22, op="atom placed", src="phoenix2003design",
         table_name="Primitive tabletop nanofactory (Phoenix 2003), 4 kg of diamondoid in 3 h", dx=4.8, dy=0, ha="left",
         va="center", panel="5b"),
    # 1.7 MW nominal and 1e6 parts assembled a year, 31 s per part (Freitas and Gilbreath 1982, Table 5.1 and App. 5G)
    dict(key="h1_lmf", label="self-replicating lunar\nfactory (1980)", year=None, cls="construction", status="hypothetical",
         P=1700000, F=1.0, rate=0.03168808781, op="component placed", src="freitas1982advanced",
         table_name="Self-replicating lunar manufacturing facility seed (NASA/ASEE 1980 summer study), 100 t a year of its own parts",
         dx=2.6, dy=9.7, ha="center", va="bottom", lead=True, panel="5b"),
]

for s in SYSTEMS3:   # primary power (P F, plus any metabolic or fuel part Pm at 1.0), primary energy per operation and the indices
    s["PF"] = s["P"]*s["F"] + s.get("Pm", 0); s["eps"] = s["PF"]/(s["rate"]*s.get("bits", 1)); s["K"], s["B"] = Kof(s["PF"]), Bof(s["eps"])
S3 = {s["key"]: s for s in SYSTEMS3}
def KB3(key): return S3[key]["K"], S3[key]["B"]
(K_en, B_en), (K_el, B_el), (K_q, B_q), (_, B_q0) = KB3("eniac"), KB3("elcap"), KB3("ftqc"), KB3("qc0")
dK_s, dB_s = K_el - K_en, B_el - B_en

# ---- layout. FS3 is the size of the labels of the points. WIN3 gives the window of each zoomed panel as (class, subset, K0, K1,
# B0, B1), the same in both builds, since the four windows that Proc A leaves to the supplement are those of the REVTeX build.
# HWIN3 is the height in inches of the frame of each panel of the REVTeX build. GAIN3 places the gains of the red arrow and
# QGAIN3 the gain of the grey arrow, each as (fraction of the arrow, offset in points, on the left if negative).
FS3 = FONT["pt3"]
WIN3 = {"3b": ("processing", "machine", -0.62, 0.52, -2.60, -0.86),
        "4a": ("processing", "device", -1.36, -0.10, -1.78, -0.52),
        "4b": ("storage", None, -0.80, -0.03, -2.78, -1.28),
        "5a": ("transfer", None, -0.78, 0.08, -2.64, -0.98),
        "5b": ("construction", None, -0.53, 0.30, -3.15, -0.40)}
HWIN3 = {"3a": 2.20, "3b": 4.68, "4a": 3.60, "4b": 3.65, "5a": 4.45, "5b": 3.10}
GAIN3 = ((0.56, 6.0), (0.72, 10.0))[RSPA]
QGAIN3 = ((0.85, 3.0), (0.85, 3.0))[RSPA]
# Fig. 3 (a), with Omega-minus (-3.19) inside, and in the Proc A build, whose labels are larger, wider to the right, so that the
# labels of the Type II points fit on both sides of them
KMIN3, KMAX3, BMIN3, BMAX3 = ((-2.5, 2.4, -3.3, 0.35), (-2.5, 3.4, -3.3, 0.45))[RSPA]
LEG3 = 0.0                                              # left edge of the legend of (a), a fraction of its frame
TABLE_II3 = ("dyson", "eswitch", "matrioshka", "nucleon", "pqf")   # the Type II systems, which Table II lists, not Table V
TABLE_OP3 = {"stm1990": "xenon atom placed"}   # as Table S1 words them
TITLE3 = {"3b": "processing, whole machines", "4a": "processing, chips, boards, modules, gates and organs", "4b": "storage", "5a": "transfer",
          "5b": "construction"}
# Proc A: the frame of each of its two figures as (left, bottom, width, height) in inches, at the width FW3 of 5.315 in
FRAMES3_RSPA = {"3a": (0.565, 0.40, 3.98, 2.62), "3b": (0.565, 0.40, 4.30, 7.05)}
# REVTeX: the whole plane (Fig. 2) and the window of processing machines (Fig. 3) are figures of their own, each on a page
FRAMES3_REVTEX = {"3a": (0.58, 0.41, 5.53, 4.10), "3b": (0.58, 0.41, 5.24, 6.90)}
FW3_REVTEX = {"3a": 7.06, "3b": 6.27}   # Fig. 2 spans the text width, 510 pt, at the aspect ratio of the earlier panel (a)
PLACE3_RSPA = {
    'qc0': dict(dx=-28.3, dy=4.7, ha='center', va='bottom'),
    'dyson': dict(dx=3.4, dy=-9.4, ha='left', va='top', lead=True, near=True, label='Dyson sphere\nat 300 K'),
    'eswitch': dict(dx=-5.1, dy=0.0, ha='right', va='center', label='electron switches\n(model)'),
    'matrioshka': dict(dx=-9.5, dy=-16.5, ha='right', va='top', lead=True, near=True),
    'h1_zeus': dict(dx=2.4, dy=13.8, ha='center', va='bottom', lead=True, near=True),
    'h1_laptop': dict(dx=5.1, dy=-3.0, ha='left', va='center', label='ultimate laptop\n(2000)'),
    'h1_nanocpu': dict(dx=-110.0, dy=0.0, ha='right', va='center', lead=True, near=True),
    'p8_flypr': dict(dx=-6.3, dy=-4.9, ha='center', va='top', label='fly\nand rat\nneurons'),
    'p8_flysyn': dict(dx=-8.7, dy=-49.2, ha='center', va='top', lead=True, near=True),
    't3_pwifi': dict(dx=-25.0, dy=-43.3, ha='right', va='top', lead=True, near=True, label='Passive Wi-Fi\n(2016)'),
    't2_net21': dict(dx=6.6, dy=4.9, ha='center', va='bottom'),
    'h1_kardii': dict(dx=0.0, dy=4.9, ha='center', va='bottom'),
    'c3_yeast': dict(dx=-7.6, dy=-4.5, ha='center', va='top'),
    'c3_ivt': dict(dx=-5.6, dy=31.5, ha='center', va='bottom', lead=True, near=True, label='T7 transcription (2012)'),
    'ecoli': dict(dx=3.3, dy=18.7, ha='center', va='bottom', lead=True, near=True),
    'ribosome': dict(dx=7.3, dy=4.5, ha='center', va='bottom'),
    'nucleon': dict(dx=0.0, dy=-4.5, ha='center', va='top'),
    'pqf': dict(dx=-23.9, dy=4.5, ha='center', va='bottom'),
    'h1_assembler': dict(dx=110.0, dy=0.0, ha='left', va='center', lead=True, near=True),
}   # placements of the labels in the Proc A build, by key (dx, dy, ha, va, lead, near and label, a rewrap)

def win3(s):
    """The window whose class and subset are those of the point and which contains it, or None."""
    for k, (cls, sub, K0, K1, B0, B1) in WIN3.items():
        if cls == s["cls"] and (sub is None or sub == s.get("sub", "machine")) and K0 < s["K"] < K1 and B0 < s["B"] < B1:
            return k
    return None
def in_win3(s): return win3(s) is not None
def panel3(s): return win3(s) or "3a"
def beyond3(s): return not (KMIN3 < s["K"] < KMAX3 and BMIN3 < s["B"] < BMAX3)
def place3(s):
    """The entry s of SYSTEMS3 with the placement of its label in this build."""
    if not RSPA or s["key"] not in PLACE3_RSPA: return s
    p = PLACE3_RSPA[s["key"]]
    if "label" in p: rewrap(s["label"], p["label"])
    return {**{k: v for k, v in s.items() if k not in ("dx", "dy", "ha", "va", "lead", "near")}, **p}

def point3(ax, s):
    ax.plot(s["K"], s["B"], ls="none", zorder=5, gid=s["key"], **mark3(s["cls"], s.get("filled", s["status"] == "built")))
def label3(ax, s):
    """The label of a point, in black ink whatever the class, since text does not wear the colour of its series. A leader starts at
    the centre of its label, or with near=True at its near edge. A point beyond the frame of (a) is labelled at the tail of its
    arrow (at3) with the value that puts it there (text3)."""
    if not s.get("text3", s["label"]): return   # a point of a group labelled once (the fly and rat neurons of (a))
    ms = CLS3[s["cls"]][2]
    dx, dy = s.get("dx", 6), s.get("dy", 0)
    ha, va = s.get("ha", "left" if dx >= 0 else "right"), s.get("va", "center")
    lead = dict(arrowstyle="-", color="0.5", lw=0.4, shrinkA=1, shrinkB=ms/2 + 1) if s.get("lead") else None
    if lead and s.get("near"): lead["relpos"] = ({"left": 0, "right": 1}.get(ha, 0.5), {"bottom": 0, "top": 1}.get(va, 0.5))
    ax.annotate(s.get("text3", s["label"]), s.get("at3", (s["K"], s["B"])), textcoords="offset points", xytext=(dx, dy),
                fontsize=FS3, ha=ha, va=va, color="k", path_effects=halo, zorder=6, arrowprops=lead, gid=s["key"])
def edge3(ax, s):
    """A point beyond the frame of (a): an arrow in the colour of its class at the edge that it lies beyond, and the label at the
    tail of the arrow with the index that puts it there."""
    K, B = min(max(s["K"], KMIN3), KMAX3), min(max(s["B"], BMIN3), BMAX3)
    if s["K"] > KMAX3: tail, val = (KMAX3 - 0.22, B), f"$K = {mstr(s['K'])}$"
    elif s["K"] < KMIN3: tail, val = (KMIN3 + 0.22, B), f"$K = {mstr(s['K'])}$"
    elif s["B"] < BMIN3: tail, val = (K, BMIN3 + 0.30), f"$B = {mstr(s['B'])}$"
    else: tail, val = (K, BMAX3 - 0.30), f"$B = {mstr(s['B'])}$"
    ax.annotate("", xy=(K, B), xytext=tail, zorder=4, gid=s["key"] + " arrow", annotation_clip=False,
                arrowprops=dict(arrowstyle="-|>", color=CLS3[s["cls"]][0], lw=0.8, shrinkA=0, shrinkB=0, mutation_scale=7))
    s["at3"], s["text3"] = tail, s["label"] + "\nat " + val
def ticks3(lo, hi, most):
    """Ticks at the smallest round step that gives at most most ticks from lo to hi, none within 3% of either end, where its label
    would meet the labels of the other axis at a corner."""
    m = 0.03*(hi - lo)
    for st in (0.1, 0.2, 0.25, 0.5, 1.0):
        t = [round(k*st, 2) for k in range(math.ceil(lo/st - 1e-9), math.floor(hi/st + 1e-9) + 1) if lo + m < k*st < hi - m]
        if len(t) <= most: return t
    return t
def markers3(ax):
    """The squares that clashes() gives the markers of ax, in display coordinates."""
    r = ax.figure.canvas.get_renderer(); q0 = ax.figure.dpi/72/2
    return [Bbox.from_extents(x - q, y - q, x + q, y + q) for ln in ax.lines if ln.get_marker() not in (None, "None", "")
            for q in [(ln.get_markersize() + ln.get_markeredgewidth())*q0]
            for x, y in ax.transData.transform(np.column_stack([ln.get_xdata(), ln.get_ydata()]))]
def diagonals3(ax, K0, K1, B0, B1, step=0.25, avoid=()):
    """Grey diagonals of constant Xi every step, labelled where they enter the frame, above it or just inside its left edge, and
    the label of the one above the frame nearest its middle names Xi. A label inside the frame that would cover a marker or
    another label moves down its diagonal, by a third of the width of the frame at most, or is left out."""
    xis = [i*step for i in range(math.floor((K0 + B0)/step) + 1, math.ceil((K1 + B1)/step))]
    top = [xi for xi in xis if K0 + 0.02*(K1 - K0) < xi - B1 < K1 - 0.02*(K1 - K0)]
    mid = min(top, key=lambda xi: abs(xi - B1 - (K0 + K1)/2)) if top else None
    r = ax.figure.canvas.get_renderer(); mk = markers3(ax); taken = []; fs = FONT["xib"]
    for xi in xis:
        ks = np.array([K0, K1]); ax.plot(ks, xi - ks, color="0.82", lw=0.5, zorder=-1)
        lab = "$" + (r"\Xi = " if xi == mid else "") + mstr(xi, "g") + "$"
        if xi in top:
            t = ax.annotate(lab, (xi - B1, B1), textcoords="offset points", xytext=(0, 1.7), color="0.45", fontsize=fs, ha="center",
                            va="bottom", annotation_clip=False)
            bb = t.get_window_extent(r)   # the annotation's own extent, with its offset applied
            if any(bb.overlaps(Bbox.from_extents(o.x0 - 3, o.y0 - 3, o.x1 + 3, o.y1 + 3)) for o in avoid): t.remove()
            continue
        if not B0 < xi - K0 < B1: continue
        t = ax.annotate(lab, (K0, xi - K0), textcoords="offset points", xytext=(2.0, 1.4), color="0.45", fontsize=fs, ha="left",
                        va="bottom", path_effects=halo, zorder=1)
        for u in np.linspace(0, (K1 - K0)/3, 25):
            t.xy = (K0 + u, xi - K0 - u)
            bb = Text.get_window_extent(t, r)
            fr = ax.get_window_extent(r)
            if (bb.y0 > fr.y0 + 1 and not any(bb.overlaps(m) for m in mk) and not any(bb.overlaps(o) for o in taken)):
                taken.append(bb); break
        else:
            t.remove()
def floors3(ax, B0, B1):
    """The bands and floor lines of Fig. 2 where they fall in a window from B0 to B1."""
    Bt0, Bt3 = Bof(eT0), Bof(eL)
    if B1 > Bt0: ax.axhspan(Bt0, B1, color="0.88", zorder=-2, lw=0)
    if B1 > Bt3: ax.axhspan(max(Bt3, B0), min(Bt0, B1), color="0.955", zorder=-2, lw=0)
    if B0 < Bt0 < B1: ax.axhline(Bt0, color="k", lw=0.8, zorder=1)
    if B0 < Bt3 < B1: ax.axhline(Bt3, color="0.35", lw=0.8, ls="--", zorder=1)
LINES3 = ("TOP500 No. 1", "Green500 No. 1", "Cray vector", "Intel CPUs", "NVIDIA GPUs", "NVIDIA GPUs, 32-bit",
          "IBM scientific mainframes", "DEC minicomputers", "SSD", "tape", "floating-gate memory", "printing presses",
          "office printers", "Ethernet PHYs", "optical modules", "cellular base stations", "core routers", "fabs")
DASH3 = {"Green500 No. 1": (0, (3.2, 1.6)), "NVIDIA GPUs, 32-bit": (0, (3.2, 1.6)), "printing presses": (0, (3.2, 1.6)),
         "Ethernet PHYs": (0, (3.2, 1.6))}   # dashed, to tell apart two families whose lines meet or cross
LINECOL3, LINEW3 = "0.62", 0.75   # the lines of the families, a light grey a little heavier than the diagonals
DASHQ3 = (0, (4.5, 1.5, 1.2, 1.5))   # dash-dot, the lineage of the quantum phased array (Figs. 2(b) and 3)
def lineages3(ax, key):
    """Thin grey lines through the generations of each family among the points of a window, in the order of lineage_order where
    given and otherwise of year, drawn under the markers, with an arrowhead that touches the newest member, so that the line reads
    as a sequence in time. Leaders are thinner and darker and never end in an arrowhead."""
    fam = {}
    for s in SYSTEMS3:
        if s.get("lineage") in LINES3 and win3(s) == key: fam.setdefault(s["lineage"], []).append(s)
    for name, pts in fam.items():
        if len(pts) < 3: continue
        pts.sort(key=lambda s: (s.get("lineage_order", 0), s["year"] or 0))
        ax.plot([s["K"] for s in pts], [s["B"] for s in pts], color=LINECOL3, lw=LINEW3, zorder=4.6, ls=DASH3.get(name, "-"),
                solid_capstyle="round", dash_capstyle="butt", gid="lineage " + name)
        a, b = pts[-2], pts[-1]   # the arrowhead, on the last segment, its tip at the marker of the newest member
        ax.annotate("", xy=(b["K"], b["B"]), xytext=(a["K"], a["B"]), zorder=4.7, gid="lineage arrow " + name,
                    arrowprops=dict(arrowstyle="-|>", color=LINECOL3, lw=LINEW3, shrinkA=0, shrinkB=CLS3[b["cls"]][2]/2 + 0.6,
                                    mutation_scale=6.5, ls="-"))
def zoom3(ax, key, extra=None, avoid=()):
    """A window: its points, the lines of their families, the bands and floors that fall in it, the diagonals every 0.25, the
    axes and the right-hand axis of the Barrow levels. extra(ax) draws what the diagonals must keep clear of (the red arrow)."""
    cls, sub, K0, K1, B0, B1 = WIN3[key]
    ax.set_xlim(K0, K1); ax.set_ylim(B0, B1)
    floors3(ax, B0, B1)
    for s in SYSTEMS3:
        if win3(s) == key: point3(ax, s)
    lineages3(ax, key)
    if extra: extra(ax)
    diagonals3(ax, K0, K1, B0, B1, avoid=avoid)
    tall = ax.get_position().height*ax.figure.get_figheight() > 3.5
    ax.set_xlabel("Kardashev index $K = (\\log_{10}P - 6)/10$, $P$ in W")
    ax.set_ylabel("efficiency index $B = \\frac{1}{10}\\log_{10}(k_{\\mathrm{B}}T_0\\ln 2/\\varepsilon)$" if tall
                  else "efficiency index $B$")
    ax.xaxis.set_major_locator(FixedLocator(ticks3(K0, K1, 8)))
    ax.yaxis.set_major_locator(FixedLocator(ticks3(B0, B1, (12 if RSPA else 8) if tall else 6)))
    rb = barrow_axis(ax, B0, B1, omega_note=False, electron=False)
    rb.set_ylabel("Barrow level", fontsize=FONT["rlabel"])
    return rb
def red3(ax):
    """ENIAC to El Capitan, with the gains beside the arrow. The arrow is drawn below the markers, the leaders and the labels, so
    that the TOP500 leaders along it stay visible, with a large head whose tip touches El Capitan, so that it is not read as ending
    at Fugaku or Frontier beside it."""
    ax.annotate("", xy=(K_el, B_el), xytext=(K_en, B_en), zorder=4.5, gid="red arrow",
                arrowprops=dict(arrowstyle="-|>", color=ACCENT, lw=1.3, alpha=0.8, shrinkA=4, shrinkB=2, mutation_scale=13))
    DT3, DX3 = GAIN3   # the gains sit beside the arrow, at the fraction DT3 of its length and DX3 points to its right (left if < 0)
    ax.annotate(f"$\\Delta\\Xi = +{dK_s + dB_s:.2f}$\n$\\Delta K = +{dK_s:.2f}$\n$\\Delta B = +{dB_s:.2f}$",
                (K_en + DT3*dK_s, B_en + DT3*dB_s), textcoords="offset points", xytext=(DX3, 0), fontsize=FS3, color=ACCENT,
                ha="left" if DX3 > 0 else "right", va="center", path_effects=halo, zorder=6, gid="gains")

# ---- the figures. In the REVTeX build Figs. 3 to 5 are 6.27 in wide, each two panels one above the other. Every frame starts
# 0.58 in from the left edge; the frame of Fig. 3 (a) is narrower, as its right-hand axis names more levels. The heights of the
# frames are HWIN3, with 0.41 in below the lower frame, 0.50 in between the frames and TOP3 above the upper one, so Fig. 3 is
# 7.95 in tall. In the Proc A build (a) and (b) are figures of their own, 5.315 in wide, with the frames of FRAMES3_RSPA.
FW3, TOP3 = (6.27, 5.315)[RSPA], 0.16
def two_panels(top, bottom, wtop=5.24):
    """A figure with the frames of the panels top and bottom, the bottom one 0.41 in above the lower edge."""
    fh = 0.41 + HWIN3[bottom] + 0.50 + HWIN3[top] + TOP3
    f = plt.figure(figsize=(FW3, fh))
    ab = f.add_axes([0.58/FW3, 0.41/fh, 5.24/FW3, HWIN3[bottom]/fh])
    at = f.add_axes([0.58/FW3, (0.91 + HWIN3[bottom])/fh, wtop/FW3, HWIN3[top]/fh])
    return f, at, ab
def one_panel(key):
    """A Proc A figure with the frame of the panel key, 0.18 in of room above the frame for the labels of the diagonals."""
    l, b, w, h = (FRAMES3_RSPA if RSPA else FRAMES3_REVTEX)[key]
    fw = FW3 if RSPA else FW3_REVTEX[key]
    fh = b + h + 0.18
    f = plt.figure(figsize=(fw, fh))
    return f, f.add_axes([l/fw, b/fh, w/fw, h/fh])
HU3 = 1.45   # height of the frame of (b) of Fig. 2 in the REVTeX build, in, a strip below the taller (a)
def plane_panels():
    """Fig. 2 of the REVTeX build, 7.06 in wide, with the frame of (a) of FRAMES3_REVTEX and below it the frame of (b), as wide and
    HU3 tall, 0.41 in above the lower edge, with 0.61 in between them for the axis of (a) and the labels of the diagonals of (b)."""
    l, b, w, h = FRAMES3_REVTEX["3a"]; fw = FW3_REVTEX["3a"]
    fh = b + HU3 + 0.61 + h + 0.20
    f = plt.figure(figsize=(fw, fh))
    au = f.add_axes([l/fw, b/fh, w/fw, HU3/fh])
    aa = f.add_axes([l/fw, (b + HU3 + 0.61)/fh, w/fw, h/fh])
    return f, aa, au
if RSPA:
    fig, axa = one_panel("3a")
    figb, axb = one_panel("3b")
else:
    fig, axa, axu = plane_panels()
    figb, axb = one_panel("3b")
    fig4, ax4a, ax4b = two_panels("4a", "4b")
    fig5, ax5a, ax5b = two_panels("5a", "5b")

# ---- (a) the whole plane
ax = axa
ax.set_xlim(KMIN3, KMAX3); ax.set_ylim(BMIN3, BMAX3)
B0, BH = Bof(eT0), Bof(eL)
ax.axhspan(B0, BMAX3, color="0.88", zorder=-2, lw=0)
ax.axhspan(BH, B0, color="0.955", zorder=-2, lw=0)
for xi in range(-5, 6):
    ks = np.array([KMIN3, KMAX3]); ax.plot(ks, xi - ks, color="0.82", lw=0.5, zorder=-1)
    kl = xi - BMAX3
    if KMIN3 + 0.12 < kl < KMAX3 - 0.12:
        ax.text(kl, BMAX3 + 0.015, r"$\Xi=" + f"{xi:g}$" if xi == -1 else f"${xi:g}$", color="0.45", fontsize=FONT["xi"], ha="center",
                va="bottom", clip_on=False)
ax.axhline(B0, color="k", lw=0.8, zorder=1)
ax.axhline(BH, color="0.35", lw=0.8, ls="--", zorder=1)
if RSPA:   # short, at the right-hand end of the bands, which leaves the light band free for the labels of the points below it
    ax.text(KMAX3 - 0.06, B0 + 0.05, "$T_0$ floor", fontsize=FONT["floor3"], ha="right", va="bottom", path_effects=halo, zorder=2)
    ax.text(KMAX3 - 0.06, (BH + B0)/2, "300 K floor", fontsize=FONT["floor3"], ha="right", va="center", path_effects=halo,
            zorder=2)
else:
    ax.text(KMIN3 + 0.10, B0 + 0.06, "thermal floor at $T_0$ ($B = 0$)", fontsize=FONT["floor3"], va="bottom",
            path_effects=halo, zorder=2)
    ax.text(1.92, (BH + B0)/2, "thermal floor at 300 K ($B = " + mstr(BH) + "$)", fontsize=FONT["floor3"], ha="right", va="center",
            path_effects=halo, zorder=2)   # right of the middle, which leaves the light band above the organisms for their labels
for s in SYSTEMS3:
    if beyond3(s): edge3(ax, s)
    else: point3(ax, s)
for k, name in [(1, "I"), (2, "II"), (3, "III")]:   # a type label steps aside from an arrow at the bottom edge beside it
    if KMIN3 < k < KMAX3:
        ax.axvline(k, color="0.7", lw=0.5, ls=(0, (2, 2)), zorder=-1)
        side = [s["K"] - k for s in SYSTEMS3 if s["B"] < BMIN3 and abs(s["K"] - k) < 0.3]
        ax.text(k - (0.04 if side and side[0] >= 0 else -0.04 if side else 0), BMIN3 + 0.07, f"Type {name}", fontsize=FONT["label"],
                color="0.4", ha="right" if side and side[0] >= 0 else "left" if side else "center", va="bottom", path_effects=halo)
# the quantum computer without overhead, above the projected machine at the same power, and the gain beside the arrow
ax.annotate("", xy=(K_q, B_q0), xytext=(K_q, B_q), zorder=4, gid="grey arrow",
            arrowprops=dict(arrowstyle="-|>", color=GREY, lw=0.7, shrinkA=4, shrinkB=4, mutation_scale=6))
ax.annotate(f"$+{B_q0 - B_q:.2f}$", (K_q, B_q + QGAIN3[0]*(B_q0 - B_q)), textcoords="offset points", xytext=(QGAIN3[1], 0),
            fontsize=FS3, ha="left" if QGAIN3[1] > 0 else "right", va="center", path_effects=halo, zorder=6, gid="plus")
ax.set_xlabel("Kardashev index $K = (\\log_{10}P - 6)/10$, $P$ in W")
ax.set_ylabel("efficiency index $B = \\frac{1}{10}\\log_{10}(k_{\\mathrm{B}}T_0\\ln 2/\\varepsilon)$")
ax.xaxis.set_major_locator(FixedLocator([-2, -1, 0, 1, 2, 3] if RSPA else [-2, -1, 0, 1, 2]))
ax.yaxis.set_major_locator(FixedLocator([-3, -2, -1, 0] if RSPA else [-3, -2.5, -2, -1.5, -1, -0.5, 0]))
rb = barrow_axis(ax, BMIN3, BMAX3, omega_note=False)
rb.set_ylabel("Barrow level at its floor", fontsize=FONT["rlabel"])
# legend of the four classes and the key to filled and open markers, in two columns in the empty lower left of (a) (its left edge
# at the fraction LEG3 of the frame), where it serves every panel of Figs. 3 to 5
hd = [Line2D([], [], ls="none", label=cls, **mark3(cls, True)) for cls in CLS3]
hd += [Line2D([], [], ls="none", marker="o", ms=4.5, color="k", mec="white", mew=0.5, label="built"),
       Line2D([], [], ls="none", marker="o", ms=4.5, mfc="white", mec="k", mew=0.9, label="projected or\nhypothetical" if RSPA
              else "projected or hypothetical"),
       Line2D([], [], ls="none", marker="None", label=" ")]   # blank, so that the four classes fill the first column
leg = ax.legend(handles=hd, loc="lower left", bbox_to_anchor=(LEG3, 0.0), ncol=2, columnspacing=0.8, fontsize=FS3, frameon=True,
                fancybox=False, framealpha=1, edgecolor="0.6", borderpad=0.4, labelspacing=0.25, handlelength=1.0, handletextpad=0.5,
                borderaxespad=0.5)
leg.get_frame().set_linewidth(0.5); leg.set_zorder(7)

# ---- (b) of Fig. 2 in the REVTeX build, the limits of known physics (Section IV D and Tables II and IV), a strip with two
# dash-dotted lines that order computed points by power. The first joins systems that act on one quantum system at a time, the
# quantum phased array, Willow, the projected fault-tolerant quantum computer and the programmable quantum field at Type II, and
# ends at the ultimate technology, the corner of the plane, the conjectured largest power of one system, c^5/4G, with its entropy
# dropped into an uncharged, non-rotating black hole near the largest mass possible for it in de Sitter space, whose
# temperature for the unaccelerated observer at rest between
# its two horizons is sqrt(3) T_dS at the Nariai limit (Bousso and Hawking 1996). The second joins the tweezer arrays that place
# atoms one by one, the writing operation of programmable matter, to the same field. The lines predict nothing.
if not RSPA:
    ax = axu
    KMINU, KMAXU, BMINU, BMAXU = -1.6, 5.1, -3.05, 3.75
    K_max = (math.log10(c**5/(4*G)) - 6)/10                              # 4.60, the largest power of one system (Table IV)
    H_L = 67.4e3/3.0857e22*math.sqrt(0.6847)                            # H_Lambda (Planck 2018)
    B_dS = Bof(hbar*H_L/(2*math.pi)*ln2)                                # 3.01, the de Sitter horizon at 2.2e-30 K
    B_N = B_dS - 0.1*math.log10(math.sqrt(3))                            # 2.99, the largest uncharged, non-rotating black hole in de Sitter space, at sqrt(3) T_dS
    B_sun = Bof(hbar*c**3/(8*math.pi*G*1.989e30)*ln2)                   # 0.76, the Hawking temperature of one solar mass
    print(f"  Fig. 2(b): K_max = {K_max:.3f}, B_dS = {B_dS:.3f}, B_N = {B_N:.3f}, B_sun = {B_sun:.3f}, "
          f"Xi of the ultimate technology = {K_max + B_N:.3f}")
    ax.set_xlim(KMINU, KMAXU); ax.set_ylim(BMINU, BMAXU)
    ax.axhspan(B0, B_dS, color="0.955", zorder=-3, lw=0)                # open only to sinks colder than the present sky
    ax.axhspan(B_dS, BMAXU, color="0.84", zorder=-2, lw=0)              # beyond the coldest sink
    ax.axvspan(K_max, KMAXU, color="0.84", zorder=-2, lw=0)             # beyond the largest power of one system
    for xi in range(-3, 9):
        ks = np.array([KMINU, KMAXU]); ax.plot(ks, xi - ks, color="0.82", lw=0.5, zorder=-1)
        kl = xi - BMAXU
        if KMINU + 0.15 < kl < KMAXU - 0.15:
            ax.text(kl, BMAXU + 0.09, r"$\Xi=" + f"{xi:g}$" if xi == 4 else f"${xi:g}$", color="0.45", fontsize=FONT["xi"],
                    ha="center", va="bottom", clip_on=False)
    ax.axhline(B0, color="k", lw=0.8, zorder=1)
    ax.axhline(BH, color="0.35", lw=0.8, ls="--", zorder=1)
    ax.axhline(B_sun, color="0.35", lw=0.8, ls=(0, (1, 1.5)), zorder=1)   # dotted, apart from the dash-dotted lineage
    ax.plot([KMINU, K_max], [B_dS, B_dS], color="k", lw=0.8, zorder=1)
    ax.plot([K_max, K_max], [BMINU, B_dS], color="k", lw=0.8, zorder=1)
    for k, name in [(1, "I"), (2, "II"), (3, "III")]:
        ax.axvline(k, color="0.7", lw=0.5, ls=(0, (2, 2)), zorder=-1)
        ax.text(k + 0.05, B_dS - 0.12, f"Type {name}", fontsize=FONT["label"], color="0.4", ha="left", va="top", path_effects=halo)
    LQ = [(S3[k]["K"], S3[k]["B"]) for k in ("qpa", "willow", "ftqc", "pqf")] + [(K_max, B_N)]
    ax.plot([k for k, b in LQ], [b for k, b in LQ], color=LINECOL3, lw=LINEW3 + 0.25, zorder=4.6, ls=DASHQ3, dash_capstyle="butt",
            gid="lineage quantum")
    LM = [(S3[k]["K"], S3[k]["B"]) for k in ("c2_tweez2016", "tweezers", "pqf")]   # atoms placed by tweezer arrays, programmable matter, and on to the field
    ax.plot([k for k, b in LM], [b for k, b in LM], color=LINECOL3, lw=LINEW3 + 0.25, zorder=4.6, ls=DASHQ3, dash_capstyle="butt",
            gid="lineage matter")
    ax.annotate("", xy=LQ[-1], xytext=(LQ[-1][0] - 0.08*(LQ[-1][0] - LQ[-2][0]), LQ[-1][1] - 0.08*(LQ[-1][1] - LQ[-2][1])), zorder=4.7,
                gid="lineage arrow quantum", arrowprops=dict(arrowstyle="-|>", color=LINECOL3, lw=LINEW3 + 0.25, shrinkA=0,
                                                              shrinkB=CLS3["construction"][2]/2 + 0.6, mutation_scale=7, ls="-"))
    for key in ("qpa", "willow", "ftqc", "c2_tweez2016", "tweezers", "pqf"): point3(ax, S3[key])
    ax.plot(K_max, B_N, ls="none", zorder=5, gid="ultimate technology", **mark3("construction", False))
    lab = lambda xy, t, dx, dy, ha, va, gid, fs=FS3, **kw: ax.annotate(t, xy, textcoords="offset points", xytext=(dx, dy),
                                                                      fontsize=fs, ha=ha, va=va, color="k", path_effects=halo,
                                                                      zorder=6, gid=gid, **kw)
    for key, t, dx, dy, ha, va in (("qpa", "quantum phased\narray (2025)", -5, 2, "right", "bottom"),
                                   ("tweezers", "tweezer arrays (2016 and 2025), programmable matter", 5, -3, "left", "top"),
                                   ("willow", "Willow (2024)", -7, -2, "right", "top"),
                                   ("ftqc", "fault-tolerant quantum computer (projected)", 5, -4, "left", "center"),
                                   ("pqf", "programmable quantum field (Type II)", -4, 2, "right", "bottom")):
        lab((S3[key]["K"], S3[key]["B"]), t, dx, dy, ha, va, key)
    lab((K_max, B_dS), f"ultimate technology ($\\Xi = {K_max + B_N:.2f}$)", -5, 1.8, "right", "bottom", "ultimate label")
    lab((2.55, B0), "thermal floor at $T_0$", 0, 1.5, "left", "bottom", "floor T0", fs=FONT["floor3"])
    lab((K_max - 0.06, BH), "300 K", 0, -1.5, "right", "top", "floor 300 K", fs=FONT["floor3"])
    lab((KMINU + 0.06, B_sun), "black hole of one solar mass", 0, 1.5, "left", "bottom", "floor sun", fs=FONT["floor3"])
    lab((KMINU + 0.06, B_dS), "de Sitter horizon", 0, 1.8, "left", "bottom", "floor dS", fs=FONT["floor3"])
    lab(((K_max + KMAXU)/2, (BMINU + B0)/2), "$c^5/4G$", 0, 0, "center", "center", "power", fs=FONT["floor3"])
    ax.set_xlabel("Kardashev index $K$"); ax.set_ylabel("$B$")
    ax.xaxis.set_major_locator(FixedLocator([-1, 0, 1, 2, 3, 4, 5])); ax.yaxis.set_major_locator(FixedLocator([-2, 0, 2]))

# ---- the windows, with panel letters and titles at the top left of the REVTeX figures. The Proc A figures, one panel each,
# have neither.
TITLES3 = {}
if not RSPA:
    for lab_, a in (("(a)", axa), ("(b)", axu)):
        pos = a.get_position()
        TITLES3[a] = fig.text(0.03/fig.get_figwidth(), pos.y1 + 0.01/fig.get_figheight(), lab_, fontsize=FONT["letter"], ha="left",
                              va="bottom")
    for f, pairs in ((fig4, (("(a)", ax4a, TITLE3["4a"]), ("(b)", ax4b, TITLE3["4b"]))),
                     (fig5, (("(a)", ax5a, TITLE3["5a"]), ("(b)", ax5b, TITLE3["5b"])))):
        for lab, a, title in pairs:
            pos = a.get_position()
            TITLES3[a] = f.text(0.03/FW3, pos.y1 + 0.01/f.get_figheight(), lab + (" " + title if title else ""), fontsize=FONT["letter"],
                                ha="left", va="bottom")
def title_box3(a):
    """The box of the title of the panel of a in display coordinates, which the labels of the diagonals keep clear of."""
    if a not in TITLES3: return []
    a.figure.canvas.draw(); return [TITLES3[a].get_window_extent(a.figure.canvas.get_renderer())]
zoom3(axb, "3b", red3, avoid=title_box3(axb))
if RSPA:
    PANELS3 = {"3a": axa, "3b": axb}
else:
    for key, a in (("4a", ax4a), ("4b", ax4b), ("5a", ax5a), ("5b", ax5b)): zoom3(a, key, avoid=title_box3(a))
    PANELS3 = {"3a": axa, "3b": axb, "4a": ax4a, "4b": ax4b, "5a": ax5a, "5b": ax5b}

def clashes(ax, panel="3a"):
    """Print to stderr each text of ax that overlaps another text, a marker, an arrow or leader line, the legend or a box drawn in
    ax, or crosses the frame, and each leader line that crosses a marker other than its own, each text grown by CLEAR/2. Arrows
    between points may pass over the markers of nearby points (the red arrow, drawn below the markers, passes those of the TOP500
    leaders), and the lines of the families are drawn under the markers and the labels. It prints nothing for the present Figs. 3
    to 5. After adding systems, place the labels again with place_panel.py."""
    fig = ax.figure; fig.canvas.draw(); r = fig.canvas.get_renderer(); q0 = fig.dpi/72/2
    frame = ax.get_window_extent(r)
    name = lambda t: (t.get_text() or t.get_gid() or "an arrow").replace("\n", " ")
    g = CLEAR/2*fig.dpi/72   # each text grown by half the clearance of clash_check
    txt = [(t, name(t), Text.get_window_extent(t, r).expanded(1, 1).padded(g)) for t in ax.texts if t.get_text()]   # without leader
    mk = [(ln.get_gid() or "a marker", Bbox.from_extents(x - q, y - q, x + q, y + q)) for ln in ax.lines
          if ln.get_marker() not in (None, "None", "") for q in [(ln.get_markersize() + ln.get_markeredgewidth())*q0]
          for x, y in ax.transData.transform(np.column_stack([ln.get_xdata(), ln.get_ydata()]))]
    box = list(mk)
    if ax.get_legend(): box.append(("the legend", ax.get_legend().get_window_extent(r)))
    # arrows, leader lines and boxes as polylines in display coordinates, with their half widths and the texts that own them
    lines = [(t, p.get_transform().transform_path(p.get_path()), p.get_linewidth()*q0) for t in ax.texts
             for p in [getattr(t, "arrow_patch", None)] if p is not None]
    lines += [(None, p.get_transform().transform_path(p.get_path()), p.get_linewidth()*q0) for p in ax.patches if not p.get_fill()]
    def hits(path, w, bb):
        """True if a polyline of path, widened by w, enters the box bb."""
        bb = Bbox.from_extents(bb.x0 - w, bb.y0 - w, bb.x1 + w, bb.y1 + w)
        for poly in path.to_polygons(closed_only=False):
            for (x0, y0), (x1, y1) in zip(poly[:-1], poly[1:]):
                n = int(max(abs(x1 - x0), abs(y1 - y0))) + 2
                xs, ys = np.linspace(x0, x1, n), np.linspace(y0, y1, n)
                if np.any((xs > bb.x0) & (xs < bb.x1) & (ys > bb.y0) & (ys < bb.y1)): return True
        return False
    for i, (ta, a, ba) in enumerate(txt):
        for tb, b, bb in txt[i + 1:]:
            if ba.overlaps(bb): print(f"clash in {panel}: '{a}' overlaps '{b}'", file=sys.stderr)
        for b, bb in box:
            if ba.overlaps(bb): print(f"clash in {panel}: '{a}' overlaps {b}", file=sys.stderr)
        for owner, path, w in lines:
            if owner is not ta and hits(path, w, ba):
                print(f"clash in {panel}: '{a}' overlaps the line of {name(owner) if owner else 'a box'}", file=sys.stderr)
        b0 = Text.get_window_extent(ta, r)   # the frame is tested without the clearance
        inside = frame.x0 <= b0.x0 and b0.x1 <= frame.x1 and frame.y0 <= b0.y0 and b0.y1 <= frame.y1
        if not inside and b0.y0 < frame.y1: print(f"clash in {panel}: '{a}' crosses the frame", file=sys.stderr)
    for owner, path, w in lines:   # leader lines, each of which may touch only its own marker
        if owner is None or not owner.get_text(): continue
        x0, y0 = ax.transData.transform(owner.xy)
        for b, bb in mk:
            if math.hypot((bb.x0 + bb.x1)/2 - x0, (bb.y0 + bb.y1)/2 - y0) > 1 and hits(path, w, bb):
                print(f"clash in {panel}: the line of {name(owner)} crosses {b}", file=sys.stderr)

# ---- the labels of Figs. 3 to 5, in the panel of each point (place_panel.py runs the script up to here)
for s in SYSTEMS3:
    if s.get("panel", panel3(s)) != panel3(s):
        print(f"warning: the label of {s['key']} was placed in panel {s['panel']}, but the point falls in {panel3(s)}", file=sys.stderr)
    if panel3(s) in PANELS3: label3(PANELS3[panel3(s)], place3(s))
# In the REVTeX build Fig. 2 also labels three points of the windows, the projected fault-tolerant quantum computer at the tail of
# the grey arrow, the chip fabrication plants of 1993 to 2025 beside their line, and at the foot of the plane the Great Pyramid.
EXTRA3A = {} if RSPA else {
    "ftqc": dict(label="fault-tolerant quantum\ncomputer (projected)", dx=6.0, dy=9.0, ha="left", va="bottom", lead=True, near=True),
    "c2_fab1998": dict(label="chip fabrication plants\n(1993 to 2025)", dx=9.0, dy=1.0, ha="left", va="center"),
    "c1_pyramid": dict(label="Great Pyramid\n(c. 2560 BCE)", dx=-5.0, dy=-2.0, ha="right", va="center"),
}
for key, p in EXTRA3A.items():
    label3(PANELS3["3a"], {**{k: v for k, v in S3[key].items() if k not in ("dx", "dy", "ha", "va", "lead", "near", "text3")}, **p})
for key, ax in PANELS3.items(): clashes(ax, key)
if not RSPA: clashes(axu, "2b")
if RSPA:
    clash_check(fig, "systems.pdf", only_across=True); clash_check(figb, "systems_b.pdf", only_across=True)
    fig.savefig(os.path.join(OUT, "systems.pdf")); figb.savefig(os.path.join(OUT, "systems_b.pdf"))
    plt.close(fig); plt.close(figb)
else:
    fig.savefig("systems.pdf"); figb.savefig("systems_b.pdf"); fig4.savefig("systems2.pdf"); fig5.savefig("systems3.pdf")
    plt.close(fig); plt.close(figb); plt.close(fig4); plt.close(fig5)

# =====================================================================
# Fig. 6 (trajectory.pdf) follows humanity across the (K, B) plane from the first writing to 2025, one panel for each class of
# control operation. Each point is humanity at its total power in the year of a technique, K4(year), with the primary energy per
# operation of that technique, B4(eps). Processing counts each bit of a result as one operation, storage each bit stored and
# transfer each bit transmitted over a link between separate stations or machines, with the operators at both ends. The path of
# a class joins the cheapest technique found at or before each year, as a staircase: along it K grows with humanity's power, and
# B rises when a cheaper technique appears. The scale of K is 3.3 times larger right of K = 0.575 (1783), where the Xi lines
# bend. Horizontal bars on the path give the range of K that the bounds of humanity's energy allow. The figure is drawn once, at
# the Proc A text width of 5.315 in with text of at least 7.5 pt, and the REVTeX build includes it at 0.89 of its text width.
# Every name of this block ends in 4, so that the block leaves the names of make_figures.py alone.
# =====================================================================
# Humanity's energy with food and feed, EJ per year: central value, lower and upper bound (research note e_energy, from HYDE 3.3
# population with the published ranges of Biraben, Durand, McEvedy and Jones, Maddison and the UN, per-person energy between
# Malanima's and Smil's values before 1820, and world reconstructions of traditional energy with Our World in Data's modern
# energy after it (Smil before 1965)). Our World in Data gives no value for 1913, 1929 and 1938, and there the modern energy
# is Malanima's (2022, Table A.3, coal, oil, gas and primary electricity: 999.935, 1289.148 and 1283.104 Mtoe) and the
# traditional part and its bounds are interpolated in the logarithm between 1900 and 1950 (energy_malanima_2026_09_28.py)
EN4 = {
    -3200: (0.3468, 0.0985, 0.4904), -1000: (1.083, 0.4776, 1.326), 1: (2.787, 1.671, 5.491), 500: (3.144, 1.86, 4.876),
    800: (3.619, 2.134, 5.727), 1000: (4.15, 2.441, 6.685), 1200: (5.782, 3.404, 9.399), 1300: (5.972, 3.458, 9.772),
    1400: (5.829, 3.359, 9.601), 1500: (6.674, 3.916, 11.12), 1600: (8.023, 5.079, 12.86), 1700: (10.85, 7.207, 16.66),
    1750: (14.78, 9.709, 23.19), 1800: (19.53, 13.83, 26.84), 1820: (21.86, 16.27, 29.73), 1850: (28.11, 21.28, 37.42),
    1870: (32.92, 27.08, 40.38), 1900: (51.08, 45.82, 59.49), 1913: (73.21, 66.85, 82.01), 1929: (87.73, 79.9, 97.03),
    1938: (88.91, 80.18, 98.51), 1950: (110.9, 100.9, 120.9), 1975: (283.2, 276.1, 291.5), 2000: (450.7, 440.9, 461.9),
    2025: (675.2, 666.1, 685.5),
}
# Points of Fig. 6 and Table VI: (key, class, year, label in the figure, name in Table VI, primary energy per operation in J,
# status m (taken from the sources cited), e estimate or p proxy, operation, sources). Processing counts each bit of a result
# as one operation.
DATA4 = [
    ('abacus1', 'processing', 1, 'abacus (proxy)', "abacus, at a 1946 champion's rate (proxy)", 12.224, 'p', "addition, 4.5 digits, at the 1946 soroban champion's rate",
     'kojima1954japanese,herrmann2024compendium'),
    ('arith1856', 'processing', 1856, 'arithmometer', "Thomas arithmometer, maker's timing", 3.8306, 'm', 'addition, 8 digits',
     'builder1856arithmometer,horsburgh1914modern,herrmann2024compendium'),
    ('p1_scheutz_engine_1857', 'processing', 1857, 'Scheutz engine', 'Scheutz difference engine', 30.625, 'm', 'addition, 15 digits',
     'scheutz1857specimens,stokes1854report,herrmann2024compendium'),
    ('p1_arithmometer_actuarial_1873', 'processing', 1873, 'arithmometer, sustained', 'Arithmometer, actuarial tables', 23.4, 'e', 'addition, 6 digits',
     'gray1873arithmometer,hannyngton1871use,herrmann2024compendium'),
    ('p1_mental_addition_best_1889', 'processing', 1889, 'mental addition', 'Mental addition, best of 10, 1\\,h', 27.749, 'm', 'addition, 1 digit',
     'oehrn1889experimentelle,herrmann2024compendium'),
    ('p1_bon_marche_cashier_1893', 'processing', 1893, 'cashier, mental', 'Bon Marché cashier, mental', 15.756, 'm', 'addition, 1 digit',
     'binet1894psychologie,herrmann2024compendium'),
    ('p1_inaudi_4digit_1893', 'processing', 1893, 'Inaudi, mental', 'Inaudi, mental 4-digit addition', 25.731, 'm', 'addition, 4 digits',
     'binet1894psychologie,herrmann2024compendium'),
    ('p1_comptometer_demo_1895', 'processing', 1895, 'Comptometer', "Comptometer, maker's example", 7.9653, 'e', 'addition, 1 digit per stroke',
     'felttarrant1895methods,herrmann2024compendium'),
    ('comptometer_1913', 'processing', 1913, 'Comptometer', 'Comptometer, key-driven, demonstration', 2.2126, 'e', 'addition, 4 digits per stroke',
     'felttarrant1913rapid,herrmann2024compendium'),
    ('burroughs_1921', 'processing', 1921, 'Burroughs adder', 'Burroughs listing adding machine', 33.083, 'm', 'addition, 4 digits',
     'desborough1921office,herrmann2024compendium'),
    ('ibm405_1934', 'processing', 1934, 'IBM 405 tabulator', 'IBM 405 tabulator', 7.2428, 'e', 'addition of a card field, 5 digits on average',
     'ibm2002frequently,ibm1935manual,diebold1956automatic'),
    ('harvard_mark1_1944_whole', 'processing', 1944, 'Harvard Mark I', 'Harvard Mark I', 343.57, 'm', 'addition, 23 digits',
     'blachman1953survey,harvard1946manual'),
    ('eniac', 'processing', 1946, 'ENIAC', 'ENIAC', 3.1608, 'm', 'addition, 10 digits',
     'wardept1946eniac'),
    ('soroban1946', 'processing', 1946, 'soroban champion', 'soroban, 1946 champion', 12.224, 'm', 'addition, 4.5 digits',
     'kojima1954japanese,herrmann2024compendium'),
    ('bell_model_v_1947', 'processing', 1947, 'Bell Model V', 'Bell Labs Model V relay computer', 112.89, 'e', 'floating addition, 7 digits',
     'blachman1953survey'),
    ('ibm604_1948', 'processing', 1948, 'IBM 604', 'IBM 604 electronic calculating punch', 4.5131, 'm', 'addition, 13 digits',
     'blachman1953survey,diebold1956automatic'),
    ('harvard_mark2_1948', 'processing', 1948, 'Harvard Mark II', 'Harvard Mark II relay calculator', 52.68, 'm', 'floating addition, 10 digits',
     'blachman1953survey'),
    ('edsac_1949', 'processing', 1949, 'EDSAC', 'EDSAC', 2.25, 'm', 'addition, 35 bits',
     'blachman1953survey'),
    ('zuse_z4_1950', 'processing', 1950, 'Zuse Z4', 'Zuse Z4 relay computer (ETH Zurich)', 82.031, 'e', 'floating addition, 32 bits',
     'blachman1953survey'),
    ('seac_1950', 'processing', 1950, 'SEAC', 'SEAC', 1.0104, 'e', 'addition, 45 bits',
     'weik1955survey,blachman1953survey'),
    ('whirlwind_1950', 'processing', 1950, 'Whirlwind I', 'Whirlwind I (electrostatic store)', 0.64312, 'm', 'addition, 16 bits',
     'blachman1953survey,weik1955survey'),
    ('swac_1951', 'processing', 1951, 'SWAC', 'SWAC', 0.15568, 'm', 'addition, 37 bits',
     'weik1961third,weik1955survey,blachman1953survey'),
    ('manchester_ferranti_1951', 'processing', 1951, 'Ferranti Mark 1', 'Manchester (Ferranti Mark 1)', 2.34, 'm', 'addition, 40 bits',
     'blachman1953survey'),
    ('univac', 'processing', 1951, 'UNIVAC I', 'UNIVAC I', 5.3447, 'm', 'addition, 11 digits',
     'weik1961third'),
    ('ias_1952', 'processing', 1952, 'IAS machine', 'IAS machine (Princeton)', 0.06975, 'm', 'addition, 40 bits',
     'blachman1953survey,weik1955survey'),
    ('edvac_1952', 'processing', 1952, 'EDVAC', 'EDVAC', 4.4182, 'm', 'addition, 44 bits',
     'weik1955survey,blachman1953survey'),
    ('ibm701_1953', 'processing', 1953, 'IBM 701', 'IBM 701 (Williams-tube store)', 0.4, 'm', 'addition, 36 bits',
     'blachman1953survey,weik1955survey'),
    ('tradic_1955', 'processing', 1955, 'TRADIC', 'TRADIC transistor computer (Bell Labs)', 0.0003125, 'm', 'addition, 16 bits',
     'bell1955new,harris1958tradic'),
    ('ibm650_1955', 'processing', 1954, 'IBM 650', 'IBM 650 (magnetic drum)', 1.30045, 'm', 'addition, 10 digits',
     'weik1961third,weik1955survey,ibm1958general650,ibm2026ibm650'),
    ('ibm704', 'processing', 1955, 'IBM 704', 'IBM 704', 0.11419, 'm', 'addition, 36 bits',
     'weik1961third'),
    ('ibm407_1956', 'processing', 1956, 'IBM 407', 'IBM 407 accounting machine', 4.7262, 'e', 'addition of a card field, 6 digits on average',
     'diebold1956automatic'),
    ('tx0_1956', 'processing', 1956, 'TX-0', 'TX-0 transistor computer (Lincoln Lab)', 0.020078, 'm', 'addition, 18 bits',
     'weik1961third,mckenzie1999tx0'),
    ('ibm608_1957', 'processing', 1957, 'IBM 608', 'IBM 608 transistor calculator', 0.048265, 'm', 'addition, 9 digits',
     'diebold1956automatic,weik1955survey'),
    ('ibm709_1959', 'processing', 1959, 'IBM 709', 'IBM 709', 0.17, 'm', 'addition, 36 bits',
     'weik1961third,ibm2002frequently'),
    ('ibm7090_1960', 'processing', 1960, 'IBM 7090', 'IBM 7090', 0.0101733, 'm', 'addition, 36 bits',
     'weik1961third'),
    ('p3_pdp1_1960', 'processing', 1960, 'PDP-1', 'DEC PDP-1', 0.00311667, 'e', 'addition, 18 bits',
     'dec1960programmed,dec1962pdp1maint'),
    ('p3_pdp8_1965', 'processing', 1965, 'PDP-8', 'DEC PDP-8', 0.000585001, 'm', 'addition, 12 bits',
     'dec1965pdp8,dec1966pdp8'),
    ('p3_s360m30_1965', 'processing', 1965, 'System/360 Model 30', 'IBM System/360 Model 30, 1.5-$\\mu$s storage cycle', 0.0079688, 'm', 'addition, 32 bits',
     'ibm1974s360physplan,ibm1971s360m30,chm2026ibm'),
    ('agc', 'processing', 1966, 'Apollo Guidance Computer', 'Apollo Guidance Computer', 0.0002574, 'm', 'addition, 15 bits',
     'hall1972mitrole'),
    ('i4004', 'processing', 1971, 'Intel 4004', 'Intel 4004', 3.645e-06, 'm', 'instruction, 4 bits',
     'intel1973mcs4'),
    ('p3_hp35_1972', 'processing', 1972, 'HP-35', 'HP-35 pocket calculator', 0.0027093, 'm', 'addition, 10 digits',
     'whitney1972powerful'),
    ('p3_i8080a_1975', 'processing', 1975, 'Intel 8080A', 'Intel 8080A (chip)', 5.6163e-07, 'm', 'addition, 8 bits',
     'intel1975mcs80'),
    ('cray1', 'processing', 1976, 'Cray-1', 'Cray-1', 3.9063e-05, 'm', '64-bit floating-point operation',
     'russell1978cray'),
    ('p3_i8086_1979', 'processing', 1978, 'Intel 8086', 'Intel 8086 (chip)', 1.9125e-07, 'e', 'addition, 16 bits',
     'intel1979i8086,intel2026quickrefyear'),
    ('p3_i80386_1986', 'processing', 1986, 'Intel 80386', 'Intel 80386-16 (chip)', 2.1681e-08, 'm', 'addition, 32 bits',
     'intel1986introduction'),
    ('p3_cm2_1987', 'processing', 1987, 'Connection Machine CM-2', 'Connection Machine CM-2', 1.05e-06, 'm', 'addition, 32 bits',
     'tmc1987cm2'),
    ('p3_cray2_1987', 'processing', 1987, 'Cray-2', 'Cray-2', 7.4562e-06, 'm', '64-bit floating-point operation',
     'hammond1987cray,dongarra2014performance'),
    ('p3_i486_1989', 'processing', 1989, 'Intel i486', 'Intel i486 25 MHz (chip)', 1.2188e-08, 'm', 'addition, 32 bits',
     'intel1989i486'),
    ('p3_pentium_1993', 'processing', 1993, 'Intel Pentium', 'Intel Pentium 66 MHz (chip)', 9.2344e-09, 'm', 'addition, 32 bits',
     'intel1993pentium'),
    ('p3_nwt_1996', 'processing', 1996, 'Numerical Wind Tunnel', 'Numerical Wind Tunnel', 1.0194e-07, 'm', '64-bit floating-point operation',
     'top500nov1996'),
    ('ascired', 'processing', 1997, 'ASCI Red', 'ASCI Red', 2.8031e-08, 'm', '64-bit floating-point operation',
     'top500nov1997,christon1997ascired'),
    ('p3_asciwhite_2001', 'processing', 2000, 'ASCI White', 'ASCI White', 2.84781e-08, 'm', '64-bit floating-point operation',
     'top500nov2000,llnl2026white'),
    ('p3_es_2002', 'processing', 2002, 'Earth Simulator', 'Earth Simulator', 4.1828e-09, 'm', '64-bit floating-point operation',
     'top500jun2002'),
    ('p3_bgl_2005', 'processing', 2005, 'BlueGene/L', 'BlueGene/L', 2.3938e-10, 'm', '64-bit floating-point operation',
     'top500nov2005'),
    ('roadrunner', 'processing', 2008, 'Roadrunner', 'Roadrunner', 1.0714e-10, 'm', '64-bit floating-point operation',
     'top500jun2008'),
    ('p3_add130nm_2008', 'processing', 2008, 'adder at 130 nm', '32-bit adder at 130 nm, device', 3.75e-13, 'e', 'addition, 32 bits, at the device',
     'dally2008efficient,balfour2008energy'),
    ('p3_bgqproto_2010', 'processing', 2010, 'Blue Gene/Q', 'Blue Gene/Q Prototype 1', 2.1266e-11, 'm', '64-bit floating-point operation',
     'top500nov2010'),
    ('p3_c2050_2010', 'processing', 2010, 'Tesla C2050', 'NVIDIA Tesla C2050 (board)', 1.6609e-11, 'm', '64-bit floating-point operation, board',
     'nvidia2010tesla'),
    ('p3_kcomputer_2011', 'processing', 2011, 'K computer', 'K computer', 4.3297e-11, 'm', '64-bit floating-point operation',
     'top500nov2011'),
    ('p3_titan_2012', 'processing', 2012, 'Titan', 'Titan (Cray XK7)', 1.6766e-11, 'm', '64-bit floating-point operation',
     'top500nov2012'),
    ('p3_add45nm_2014', 'processing', 2014, 'adder at 45 nm', '32-bit adder at 45 nm, device', 7.1875e-15, 'e', 'addition, 32 bits, at the device',
     'horowitz2014computing,jouppi2021ten'),
    ('p3_taihulight_2016', 'processing', 2016, 'Sunway TaihuLight', 'Sunway TaihuLight', 5.9391e-12, 'm', '64-bit floating-point operation',
     'top500jun2016'),
    ('p3_shoubub_2017', 'processing', 2017, 'Shoubu system B', 'Shoubu system B (ZettaScaler-2.2)', 2.1125e-12, 'm', '64-bit floating-point operation',
     'green500nov2017'),
    ('p3_summit_2018', 'processing', 2018, 'Summit', 'Summit', 2.5875e-12, 'm', '64-bit floating-point operation',
     'top500jun2018'),
    ('p3_v100_2018', 'processing', 2017, 'Tesla V100', 'NVIDIA Tesla V100 SXM2 (board)', 1.3822e-12, 'm', '64-bit floating-point operation, board',
     'nvidia2018tesla'),
    ('fugaku', 'processing', 2020, 'Fugaku', 'Fugaku', 2.45e-12, 'm', '64-bit floating-point operation',
     'top500jun2020'),
    ('p3_a100_2021', 'processing', 2020, 'A100', 'NVIDIA A100 SXM (board)', 7.3719e-13, 'm', '64-bit floating-point operation, board',
     'nvidia2021a100'),
    ('p3_mn3_2021', 'processing', 2020, 'MN-3', 'MN-3 (MN-Core)', 1.70814e-12, 'm', '64-bit floating-point operation',
     'green500jun2020'),
    ('frontier', 'processing', 2022, 'Frontier', 'Frontier', 6.8812e-13, 'm', '64-bit floating-point operation',
     'top500jun2022'),
    ('p3_h100_2022', 'processing', 2022, 'H100', 'NVIDIA H100 SXM (board)', 3.7547e-13, 'm', '64-bit floating-point operation, board',
     'nvidia2022h100'),
    ('p3_b200_2025', 'processing', 2024, 'B200', 'NVIDIA B200 SXM6 (board)', 9.7125e-13, 'm', '64-bit floating-point operation, board',
     'lenovo2025thinksystem,nvidia2026hgx'),
    ('p3_kairos_2025', 'processing', 2025, 'KAIROS', 'KAIROS (GH200)', 4.9078e-13, 'm', '64-bit floating-point operation',
     'green500nov2025'),
    ('elcap', 'processing', 2025, 'El Capitan', 'El Capitan', 5.8969e-13, 'm', '64-bit floating-point operation',
     'top500nov2025'),
    ('add7nm', 'processing', 2025, 'adder at 7 nm', '32-bit adder at 7 nm, device', 2.1562e-15, 'm', 'addition, 32 bits, at the device',
     'jouppi2021ten'),
    ('clay', 'storage', -3200, 'writing', "writing on clay, at a later scribe's rate (proxy)", 29.23, 'p', "letter written, 4.52 bits, at a Carolingian scribe's rate",
     'garipzanov2016regensburg,herrmann2024compendium'),
    ('s1_roman_scribe_301', 'storage', 301, 'Roman scribe', 'Roman scribe, book hand (Edict of 301)', 120.3, 'e', 'letter written by a professional copyist (Latin alphabet, a = 23)',
     'harris1893stichometry,leake1826edict,garipzanov2016regensburg,herrmann2024compendium'),
    ('scribe793', 'storage', 793, 'scribe', 'Carolingian scribe', 29.23, 'm', 'letter written, 4.52 bits',
     'garipzanov2016regensburg,herrmann2024compendium'),
    ('woodblock950', 'storage', 950, 'woodblock', 'woodblock printing, China', 0.9721, 'm', 'character impressed, 15.29 bits',
     'carter1925invention,herrmann2024compendium'),
    ('s1_wangzhen_1298', 'storage', 1298, 'wooden movable type', 'Wooden movable type, Wang Zhen', 8.541, 'e', 'character set in the forme or impressed on a sheet (a = 40,000 characters)',
     'carter1925invention,tsien1985paper,herrmann2024compendium'),
    ('gutenberg', 'storage', 1455, 'Gutenberg press', 'Gutenberg press, at the Frankfurt rate of 1573 (proxy)', 0.2236, 'p', 'character impressed, 8.18 bits',
     'moran1973printing,man2002gutenberg,herrmann2024compendium'),
    ('s1_woodblock_ricci_1600', 'storage', 1600, 'woodblock (Ricci)', 'woodblock printing, China (Ricci)', 1.278, 'e', 'character impressed on a double-page sheet (a = 40,000 characters)',
     'tsien1985paper,carter1925invention,herrmann2024compendium'),
    ('handpress1834', 'storage', 1834, 'hand press', 'hand press, two men', 0.0453, 'm', 'character impressed, 7.25 bits',
     'dpj1834machine,knight1833commercial,herrmann2024compendium'),
    ('steampress1834', 'storage', 1834, 'steam cylinder press', 'steam cylinder press', 0.82, 'm', 'character impressed, 7.25 bits',
     'dpj1834machine,dpj1834engine,automobile1911thermo'),
    ('compositor1860', 'storage', 1860, 'hand compositor', 'hand compositor', 39, 'm', 'type sort set, 7.25 bits',
     'rumble1992time,stewart1912printers,ghf1878daily,herrmann2024compendium'),
    ('s1_hoe4cyl_1860', 'storage', 1860, 'Hoe type-revolving press', 'Hoe type-revolving press, four cylinders', 0.0208, 'e', 'character impressed (hand-set type, a = 152 sorts)',
     'hoe1860catalogue,hoe1873catalogue,scientificamerican1873walter,nyherald1873nov03,americanmachinist1890coal,automobile1911thermo,stewart1912printers,herrmann2024compendium'),
    ('s1_compositor_keeling_1871', 'storage', 1871, 'compositor, fastest', 'hand compositor, six days of setting, distribution and correction (Keeling)', 16.2, 'm', 'type sort set from a pair of cases (a = 152), including distribution and correction',
     'rumble1992time,stewart1912printers,herrmann2024compendium'),
    ('s1_handcylinder_1873', 'storage', 1873, 'hand cylinder press', 'hand-cranked cylinder press (Hoe)', 0.005456, 'e', 'character impressed (hand-set type, a = 152 sorts)',
     'hoe1873catalogue,hoe1860catalogue,nyherald1873nov03,stewart1912printers,herrmann2024compendium'),
    ('hoe1873', 'storage', 1873, 'Hoe rotary press', 'Hoe ten-cylinder rotary press', 0.02426, 'm', 'character impressed, 7.25 bits',
     'hoe1873catalogue,americanmachinist1890coal'),
    ('s1_sholes_glidden_1874', 'storage', 1874, 'Sholes and Glidden typewriter', 'Sholes and Glidden typewriter, demo', 3.628, 'm', 'keystroke (capitals only, a = 44 keys)',
     'twain1905unpublished,mares1909history,mcclain1891typewriter,herrmann2024compendium'),
    ('s1_typewriter_mcgurrin_1888', 'storage', 1888, 'typewriter, contest', 'Typewriter, contest (McGurrin)', 1.8, 'm', 'keystroke (Remington, a = 84 characters)',
     'wyckoff1900history,mares1909history,mcclain1891typewriter,herrmann2024compendium'),
    ('s1_typist_reed_1892', 'storage', 1892, 'typewriter, sustained', 'Typewriter, sustained good typist', 2.943, 'm', 'keystroke (a = 84 characters)',
     'reed1892shorthand,mares1909history,mcclain1891typewriter,herrmann2024compendium'),
    ('s1_shorthand_reed_1892', 'storage', 1892, 'shorthand', 'Shorthand writer (Pitman phonography)', 2.434, 'e', 'letter of the words taken down (longhand equivalent, a = 26)',
     'reed1892shorthand,mcclain1891typewriter,stewart1912printers,herrmann2024compendium'),
    ('s1_longhand_reed_1892', 'storage', 1892, 'longhand', 'Longhand, transcribing notes', 17.53, 'm', 'letter written (a = 26)',
     'reed1892shorthand,mcclain1891typewriter,stewart1912printers,herrmann2024compendium'),
    ('s1_paige_1894', 'storage', 1894, 'Paige compositor', 'Paige compositor', 5.368, 'e', 'character composed, justified and later distributed by machine (109-key keyboard)',
     'thompson1904history,rumble1992time,herrmann2024compendium'),
    ('s1_simplex_1898', 'storage', 1898, 'Simplex typesetter', 'Simplex one-man typesetter', 45, 'e', 'type composed and justified by one operator, distribution automatic (a = 90 channels)',
     'thompson1904history,rumble1992time,herrmann2024compendium'),
    ('hoe1902', 'storage', 1902, 'Hoe octuple press', 'Hoe octuple press', 0.00665, 'm', 'character impressed, 6.49 bits',
     'chicagotribune1902presses'),
    ('typewriter1910', 'storage', 1910, 'typewriter', 'typewriter', 4.967, 'm', 'keystroke, 6.39 bits',
     'mares1909history,independent1917typewriting,herrmann2024compendium'),
    ('linotype1925', 'storage', 1925, 'Linotype', 'Linotype', 218, 'm', 'matrix set and cast, 6.49 bits',
     'rogers1925linotype,swank1924linotype,itu1956lessons,rumble1992time'),
    ('goss1929', 'storage', 1929, 'Goss octuple press', 'Goss octuple press', 0.004183, 'm', 'character impressed, 6.49 bits',
     'goss1929octuple,chicagotribune1940nov26'),
    ('s2_tty14_reperf_1946', 'storage', 1946, 'teleprinter reperforator', 'Teletype Model 14 reperforator', 10.84, 'm', 'five-unit character punched in paper tape (line-driven, no operator)',
     'teletype1946equipment,usarmy1947tm112223'),
    ('s2_ibm726_tape_1953', 'storage', 1953, 'IBM 726 tape', 'IBM 726 magnetic tape', 0.5268, 'm', 'six-bit character written to tape',
     'weik1961third,harris1981innovations'),
    ('s2_ibm733_drum_1955', 'storage', 1955, 'IBM 733 drum', 'IBM 733 magnetic drum of the IBM 704', 0.05408, 'm', '36-bit word written to drum (96 us per subsequent word)',
     'weik1955survey'),
    ('s2_ibm727_tape_1955', 'storage', 1955, 'IBM 727 tape', 'IBM 727 magnetic tape', 0.1842, 'm', 'six-bit character written to tape',
     'weik1955survey,harris1981innovations'),
    ('s2_ibm721_punch_1955', 'storage', 1955, 'IBM 721 card punch', 'IBM 721 card punch', 0.9479, 'm', '80-column card punched with 24 binary 36-bit words (864 bits)',
     'weik1955survey'),
    ('s2_ibm350_ramac_1957', 'storage', 1956, 'RAMAC disk', 'IBM 350 disk (RAMAC)', 0.1211, 'm', 'six-bit character written to disk',
     'ibm1959ramac,ibm1959ramacce,harker1981quarter'),
    ('s2_ibm729vi_tape_1962', 'storage', 1962, 'IBM 729 VI tape', 'IBM 729 VI magnetic tape', 0.0063499, 'e', 'six-bit character written to tape',
     'ibm1962iocomponents,harris1981innovations'),
    ('s2_ibm1301_disk_1962', 'storage', 1962, 'IBM 1301 disk', 'IBM 1301 disk', 0.0383, 'm', 'six-bit character written to disk',
     'ibm1962iocomponents,ibm1962disk1301,harker1981quarter'),
    ('s2_ibm2401_tape_1966', 'storage', 1966, 'IBM 2401 tape', 'IBM 2401 magnetic tape', 0.004885, 'm', 'byte written to tape (1,600 bpi)',
     'ibm1983ioplanning,harris1981innovations'),
    ('s2_ibm2314_disk_1966', 'storage', 1966, 'IBM 2314 disk', 'IBM 2314 disk facility', 0.007186, 'm', 'byte written to disk',
     'ibm1983ioplanning,ibm1970disk2314,harker1981quarter'),
    ('s2_ibm3211_printer_1970', 'storage', 1970, 'IBM 3211 line printer', 'IBM 3211 line printer', 0.6959, 'm', 'character printed (48-character set)',
     'ibm1986input,ibm1970printer3211'),
    ('s2_ibm3330_disk_1971', 'storage', 1971, 'IBM 3330 disk', 'IBM 3330 disk with its storage control', 0.00272, 'm', 'byte written to disk',
     'ibm1986input,harker1981quarter'),
    ('s2_ibm3340_disk_1973', 'storage', 1973, 'IBM 3340 disk', 'IBM 3340 disk', 0.0008072, 'm', 'byte written to disk',
     'ibm1986input,harker1981quarter,ibm1976ref3340'),
    ('s2_ibm3420_tape_1973', 'storage', 1973, 'IBM 3420 tape', 'IBM 3420 magnetic tape', 0.00124, 'm', 'byte written to tape (6,250 bpi)',
     'ibm1986input,harris1981innovations,ibm1974tapesubsystem'),
    ('s2_ibm3800_laser_1975', 'storage', 1975, 'IBM 3800 laser printer', 'IBM 3800 laser printer', 0.00256698, 'm', 'pel (dot position) exposed or left blank',
     'ibm1975concepts,ibm1993input'),
    ('s2_shugart_sa400_1976', 'storage', 1976, 'floppy disk drive', 'Shugart SA400 floppy disk drive', 0.000488281, 'm', 'bit written to 5.25-in diskette',
     'shugart1976sa400,shugart1978sa400'),
    ('s2_ibm129_keypunch_1979', 'storage', 1979, 'IBM 129 keypunch', 'IBM 129 keypunch with operator', 68.25, 'm', 'keystroke punched into a card (64-character keyboard)',
     'ibm1979dataentry,ibm1971cardrecorder,nbs1979fips67,herrmann2024compendium'),
    ('s2_ibm3380_disk_1981', 'storage', 1981, 'IBM 3380 disk', 'IBM 3380 disk with its storage control', 0.0004225, 'm', 'byte written to disk',
     'ibm1986input,harker1981quarter,ibm1983ref3380'),
    ('s2_seagate_st412_1983', 'storage', 1983, 'ST-412 disk', 'Seagate ST-412 hard disk', 1.5e-05, 'm', 'bit written to disk (MFM, unformatted rate)',
     'seagate1983st412'),
    ('s2_ibm3480_tape_1985', 'storage', 1985, 'IBM 3480 tape', 'IBM 3480 cartridge tape', 0.000225, 'm', 'byte written to tape cartridge',
     'ibm1986input,winarski1985mechanical,ibm1986cartridgeloader'),
    ('s2_quantum_dlt4000_1996', 'storage', 1996, 'DLT4000 tape', 'Quantum DLT4000 tape drive', 6.25e-06, 'm', 'byte written to DLT tape (native)',
     'quantum1996dlt4000'),
    ('s2_seagate_barracuda9_1997', 'storage', 1997, 'Barracuda disk', 'Seagate Barracuda 9 hard disk', 5.25e-07, 'e', 'byte written to disk (media rate, zone average)',
     'seagate1997barracuda9'),
    ('s2_hp_laserjet1100_2002', 'storage', 2002, 'laser printer', 'HP LaserJet 1100 laser printer', 0.0001136, 'm', '600-dpi dot position printed or left blank (letter page)',
     'hp2002laserjet1100'),
    ('s2_plextor_px716a_2005', 'storage', 2005, 'DVD writer', 'Plextor PX-716A DVD writer', 5.464e-07, 'm', 'byte written to DVD+R (16X CAV, disc average)',
     'plextor2005px716'),
    ('s2_exabyte_lto2_2006', 'storage', 2006, 'LTO-2 tape', 'LTO-2 half-height tape drive', 3.141e-07, 'm', 'byte written to LTO Ultrium 2 tape (native)',
     'exabyte2006magnumlto'),
    ('nand2009', 'storage', 2009, 'NAND flash', 'NAND flash', 6.402e-09, 'm', 'bit written',
     'grupp2009characterizing'),
    ('inkjet2015', 'storage', 2015, 'inkjet printer', 'inkjet printer', 7.459e-07, 'm', 'drop placed',
     'hp2014pagewide,hp2015pagewidexl'),
    ('stm2016', 'storage', 2016, 'STM atomic memory', 'STM atomic memory', 6041.3, 'e', 'bit written',
     'kalff2016kilobyte,kalff2018large,cryovac2026uhv,wmi2026wmi,specs2026mimea,edwards2016gamma'),
    ('lto9', 'storage', 2021, 'LTO-9 tape', 'LTO-9 tape', 4.6e-08, 'm', 'bit written',
     'lenovo2025ts2290'),
    ('hdd2023', 'storage', 2023, 'hard disk', 'hard disk', 8.605e-09, 'm', 'bit written',
     'seagate2023exos'),
    ('ssd2023', 'storage', 2023, 'solid-state drive', 'solid-state drive', 1.012e-09, 'm', 'bit written',
     'samsung2023pm1743'),
    ('chappe', 'transfer', 1795, 'Chappe telegraph', 'Chappe telegraph', 1747, 'm', 'semaphore sign, 6.52 bits, per station',
     'dilhac2001telegraph,herrmann2024compendium'),
    ('t1_edelcrantz_1796', 'transfer', 1796, 'Edelcrantz telegraph', 'Edelcrantz shutter telegraph', 273.5, 'e', 'shutter sign set and read at one station (1 of 1,024)',
     'holzmann1995optische,holzmann1994first,dilhac2001telegraph,herrmann2024compendium'),
    ('t1_prussian_1833', 'transfer', 1833, 'Prussian telegraph', 'Prussian optical telegraph', 1520, 'e', 'semaphore sign set and read at one station (1 of 4,095)',
     'igot2021optische,herrmann2024compendium'),
    ('t1_fiveneedle_1837', 'transfer', 1837, 'five-needle telegraph', 'Cooke and Wheatstone five-needle telegraph', 97.95, 'e', 'letter shown by two of five needles (1 of 20)',
     'cooke1857electric,highton1852electric,herrmann2024compendium'),
    ('t1_doubleneedle_1849', 'transfer', 1849, 'double-needle telegraph', 'Double-needle telegraph, Dover-London', 22.58, 'e', 'Morse-equivalent dot unit (1 bit), 50 per word',
     'highton1852electric,walker1850electric,culley1863handbook,herrmann2024compendium'),
    ('t1_morseregister_1850', 'transfer', 1850, 'Morse register', 'Morse register with copyist, US', 15.3, 'e', 'Morse dot unit (1 bit), 50 per word',
     'prescott1860history,herrmann2024compendium'),
    ('morse1860', 'transfer', 1860, 'Morse line', 'Morse telegraph line', 10.24, 'm', 'Morse dot unit, battery and two operators',
     'prescott1860history,herrmann2024compendium'),
    ('t1_house_1860', 'transfer', 1860, 'House printer', 'House printing telegraph', 17.2, 'e', 'Morse-equivalent dot unit (1 bit), 50 per word',
     'prescott1860history,herrmann2024compendium'),
    ('t1_hughes_1860', 'transfer', 1860, 'Hughes printer', 'Hughes printing telegraph', 8.841, 'e', 'Morse-equivalent dot unit (1 bit), 50 per word',
     'prescott1860history,prescott1892electricity,preece1891telegraphy,herrmann2024compendium'),
    ('t1_siemensdial_1860', 'transfer', 1860, 'Siemens dial telegraph', 'Siemens dial telegraph, Prussia', 17.04, 'e', 'Morse-equivalent dot unit (1 bit), 50 per word',
     'prescott1860history,herrmann2024compendium'),
    ('t1_breguetdial_1860', 'transfer', 1860, 'Breguet dial telegraph', 'Breguet dial telegraph, France', 16.51, 'e', 'Morse-equivalent dot unit (1 bit), 50 per word',
     'prescott1860history,herrmann2024compendium'),
    ('t1_phelps_1875', 'transfer', 1875, 'Phelps printer', 'Phelps electro-motor printer', 4.629, 'e', 'Morse-equivalent dot unit (1 bit), 50 per word',
     'prescott1892electricity,prescott1860history,herrmann2024compendium'),
    ('t1_heliograph_1889', 'transfer', 1889, 'heliograph', 'Army heliograph, British', 95.74, 'm', 'Morse dot unit flashed (1 bit), 50 per word',
     'edye1889catechism,herrmann2024compendium'),
    ('t1_armyflag_1889', 'transfer', 1889, 'flag signalling', 'Army large-flag signalling, British', 128.1, 'm', 'Morse dot unit waved (1 bit), 50 per word',
     'edye1889catechism,herrmann2024compendium'),
    ('t1_sounder_1891', 'transfer', 1891, 'Morse sounder', 'Morse sounder, Post Office', 7.919, 'e', 'Morse dot unit (1 bit), 50 per word',
     'preece1891telegraphy,herrmann2024compendium'),
    ('t1_singleneedle_1891', 'transfer', 1891, 'single-needle telegraph', 'Single-needle, Post Office', 12.72, 'e', 'Morse-equivalent dot unit (1 bit), 50 per word',
     'preece1891telegraphy,herrmann2024compendium'),
    ('t1_abc_1891', 'transfer', 1891, 'ABC dial telegraph', 'Wheatstone ABC dial telegraph', 64.48, 'e', 'Morse-equivalent dot unit (1 bit), 50 per word',
     'preece1891telegraphy,herrmann2024compendium'),
    ('t1_wheatstoneauto_1891', 'transfer', 1891, 'Wheatstone automatic', 'Wheatstone automatic, punched tape', 10.1587, 'e', 'Morse dot unit (1 bit), 50 per word',
     'preece1891telegraphy,herrmann2024compendium'),
    ('t1_marconi_1899', 'transfer', 1899, 'Marconi spark wireless', 'Marconi spark wireless, Channel', 20.38, 'e', 'Morse dot unit (1 bit), 50 per word',
     'fahie1899history,appleyard1899coast,herrmann2024compendium'),
    ('ship_spark_1912', 'transfer', 1909, 'ship wireless station', 'Ship spark wireless station', 117.7, 'e', 'bit sent by hand Morse, ship to shore (one dot unit = 1 bit)',
     'marconi1909wireless,fleming1910principles,herrmann2024compendium'),
    ('alexanderson_1920', 'transfer', 1920, 'Alexanderson alternator', 'Alexanderson alternator, transatlantic', 42010, 'e', 'bit sent by Morse on the transatlantic radio circuit (one dot unit = 1 bit)',
     'alexanderson1920transoceanic,alexanderson1923electrical,herrmann2024compendium'),
    ('tg16_teleprinter_1944', 'transfer', 1944, 'teleprinter TG-16', 'Teleprinter tape set TG-16', 48.53, 'e', 'signal unit sent on a 60 mA teleprinter line (1 bit per 22 ms unit)',
     'usarmy1944tm112201,army1951tm112215,herrmann2024compendium'),
    ('teletype15_1951', 'transfer', 1951, 'Teletype Model 15', 'Teletype Model 15 teleprinter link', 28.73, 'm', 'signal unit sent on a 60 mA teleprinter line (1 bit per 22 ms unit)',
     'army1951tm112215,herrmann2024compendium'),
    ('bell103a_1967', 'transfer', 1967, 'Bell 103A modem', 'Bell 103A modem pair', 0.16, 'm', 'bit sent over a switched telephone line (300 bit/s each way, full duplex)',
     'att1967dataset103a'),
    ('alto_ethernet_1978', 'transfer', 1978, 'Ethernet, 3 Mb/s', 'experimental Ethernet, 3 Mb/s', 3.5e-06, 'm', 'bit sent over the coaxial Ether from one transceiver to another',
     'xerox1978ethernet,metcalfe1976ethernet'),
    ('coax_ethernet_1995', 'transfer', 1995, 'Ethernet, 10 Mb/s', 'Coaxial Ethernet transceivers, 10 Mb/s', 8.37e-07, 'm', 'bit sent over 10BASE5/10BASE2 coax (one transmitting plus one receiving CTI chip)',
     'national1995dp8392c'),
    ('lxt970_1997', 'transfer', 1997, 'Ethernet, 100 Mb/s', '100BASE-TX Ethernet PHY (LXT970)', 2.55e-08, 'm', 'bit sent over twisted pair, full duplex (one PHY per end)',
     'levelone1997lxt970'),
    ('dp83848_2007', 'transfer', 2007, 'Ethernet PHY, 100 Mb/s', '100BASE-TX Ethernet PHY (DP83848C)', 8.019e-09, 'm', 'bit sent over twisted pair, full duplex (one PHY per end)',
     'ti2007dp83848c'),
    ('sfp_plus_2010', 'transfer', 2010, '10 Gb/s module', '10 Gb/s SFP+ optical module', 2.3e-10, 'm', 'bit sent over single-mode fibre, 10GBASE-LR, up to 10 km (full duplex module)',
     'finisar2010ftlx1471'),
    ('dp83867_2015', 'transfer', 2015, 'Ethernet PHY, 1 Gb/s', '1000BASE-T Ethernet PHY (DP83867)', 1.051e-09, 'm', 'bit sent over four twisted pairs, full duplex (one PHY per end)',
     'ti2015dp83867'),
    ('qsfp28_2016', 'transfer', 2016, '100 Gb/s optical module', '100 Gb/s QSFP28 optical module', 8.05e-11, 'm', 'bit sent over single-mode fibre, 100GBASE-LR4, up to 10 km (full duplex module)',
     'finisar2016ftlc1151'),
    ('ble2018', 'transfer', 2018, 'Bluetooth radio', 'Bluetooth radio', 4.416e-08, 'm', 'bit sent',
     'nordic2024nrf52840'),
    ('cfp2_dco_2021', 'transfer', 2021, '200 Gb/s coherent module', '200 Gb/s CFP2-DCO coherent module', 2.242e-10, 'm', 'bit sent over DWDM fibre, 200G 16QAM, up to 400 km (full duplex module)',
     'cisco2021cfp2dco'),
    ('wifi2023', 'transfer', 2023, 'Wi-Fi 6 radio', 'Wi-Fi 6 radio, ESP32-C6 in 802.11n HT40 mode', 1.356e-08, 'm', 'bit sent',
     'espressif2026esp32c6'),
    ('zr400_2023', 'transfer', 2023, '400ZR coherent module', '400ZR coherent module', 1.092e-10, 'm', 'bit sent over DWDM fibre, 400 Gb/s, up to 120 km (full duplex module)',
     'juniper2023jco400'),
    ('opt800', 'transfer', 2025, '800 Gb/s optical module', '800 Gb/s optical module', 4.887e-11, 'm', 'bit sent',
     'nvidia2025mms4x00'),
    ('osfp_1p6t_2025', 'transfer', 2025, '1.6 Tb/s module', '1.6 Tb/s optical module', 4.816e-11, 'm', 'bit sent over single-mode fibre, 2xDR4, up to 500 m (full duplex module)',
     'nvidia2025mms4a00'),
    ('gobelins_hl_1750', 'construction', 1750, 'Gobelins tapestry', 'Gobelins tapestry, high warp', 86.77, 'e', 'colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)',
     'gerspach1892manufacture,gerspach1889etudes,muntz1882tapisserie,france1793instruction,herrmann2024compendium'),
    ('gobelins_bl_1750', 'construction', 1750, 'Gobelins, low warp', 'Gobelins tapestry, low warp', 103.3, 'e', 'colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)',
     'gerspach1892manufacture,gerspach1889etudes,muntz1882tapisserie,france1793instruction,herrmann2024compendium'),
    ('jacquard', 'construction', 1804, 'Jacquard loom', 'Jacquard loom, at a loom speed of 1910 (proxy)', 0.60938, 'p', 'warp thread set',
     'posselt1887jacquard,murphy1910textile,ainsworth2011compendium'),
    ('paisley_drawloom_1838', 'construction', 1838, 'draw loom, shawl', 'draw loom with drawboy, Paisley shawl', 32.51, 'e', 'weft colour chosen for one design column in one bridle (a row of the design): 300-cord simple, 8 colours',
     'symons1839report,blair1904paisley,barlow1878history,herrmann2024compendium'),
    ('kidderminster_brussels_1839', 'construction', 1839, 'draw loom, carpet', 'draw loom with drawboy, Brussels carpet', 74.19, 'e', 'pile colour chosen from 5 frames at one independent point of a wire row (128 points: 256 per 3/4-yard width, pattern mirrored by the point tie)',
     'miles1840report,internationaltextbook1901carpet,gilroy1844art,herrmann2024compendium'),
    ('gobelins_1885', 'construction', 1885, 'Gobelins, Chevreul palette', 'Gobelins tapestry, Chevreul palette', 111.4, 'e', 'colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)',
     'muntz1882tapisserie,gerspach1892manufacture,dana1905tapestry,hunter1912tapestries,herrmann2024compendium'),
    ('power_dobby_1896', 'construction', 1896, 'power dobby loom', 'Power dobby loom, steam', 36.58, 'e', 'heald shaft raised or left down in one pick (11 shafts)',
     'necma1896transactions,brooks1892cotton,automobile1911thermo,herrmann2024compendium'),
    ('power_jacquard_steam_1896', 'construction', 1896, 'power Jacquard, steam', 'Power Jacquard loom, steam', 1.218, 'e', 'hook raised or left down in one pick (408 hooks, a "400 machine")',
     'necma1896transactions,brooks1892cotton,automobile1911thermo,herrmann2024compendium'),
    ('power_jacquard_electric_1913', 'construction', 1913, 'power Jacquard, electric', 'Power Jacquard silk loom, electric', 1.565, 'e', 'hook raised or left down in one pick (600 hooks)',
     'chittick1913silk,electricalreview1914electricity,herrmann2024compendium'),
    ('c2_litho_contact_1971', 'construction', 1971, 'contact aligner', 'Contact mask aligner, manual, 2-in wafer', 0.08365, 'e', 'transistor exposed at one mask level (wafer area x 4004 transistor density)',
     'clayton1971development,sadasiv1972solid,intel2026story,chase1997technology,herrmann2024compendium'),
    ('ribosome1977', 'construction', 1977, 'ribosome', 'ribosome on a designed gene', 1.0400e-18, 'm', "specified bit of a designed gene's protein",
     'milo2015cell,lynch2015bioenergetic'),
    ('c2_litho_micralign_1979', 'construction', 1979, 'projection aligner', 'Micralign 140 projection aligner', 0.008688, 'e', 'DRAM cell (transistor) exposed at one mask level',
     'lyman1979lithography,iversen1979mostek,elliott1989integrated,herrmann2024compendium'),
    ('stm1990', 'construction', 1990, 'STM, xenon atoms', 'STM, 35 xenon atoms', 6.7886e+06, 'e', 'atom placed',
     'eigler1990positioning,ibm2025nanotechnology,yin2025economical,wmi2026wmi,specs2026mimea,edwards2016gamma'),
    ('c2_am_sla250_1999', 'construction', 1999, 'stereolithography', 'Stereolithography, SLA-250', 3.782, 'e', 'voxel cured (0.25 x 0.25 x 0.15 mm, beam line width x line width x layer)',
     'luo1999assessment'),
    ('c2_am_sla5000_1999', 'construction', 1999, 'stereolithography, SLA-5000', 'Stereolithography, SLA-5000', 1.607, 'e', 'voxel cured (0.25 x 0.25 x 0.10 mm, beam line width x line width x layer)',
     'luo1999assessment'),
    ('c2_dna_abi3900_2000', 'construction', 2000, 'DNA synthesizer', 'DNA synthesizer, ABI 3900 (48 columns)', 8.75675e-14, 'e', 'nucleotide added to a molecule (2 bits)',
     'appliedbiosystems2001user,appliedbiosystems2000site'),
    ('c2_fab_dram_2000', 'construction', 2000, 'fabrication plant, DRAM', 'Chip fabrication plant, 32 MB DRAM', 0.09656, 'e', 'DRAM cell (one transistor) fabricated, all process steps',
     'williams2002kilogram'),
    ('c2_dna_abi3400_2003', 'construction', 2003, 'DNA synthesizer, 4 columns', 'DNA synthesizer, ABI 3400 (4 columns)', 1.93685e-13, 'm', 'nucleotide added to a molecule (2 bits)',
     'appliedbiosystems2010dna'),
    ('c2_fab_nand_2006', 'construction', 2006, 'fabrication plant, NAND', 'Chip fabrication plant, NAND flash', 0.001728, 'e', 'NAND memory cell fabricated, all process steps',
     'asml2011sustainability'),
    ('c2_fab_nand_2008', 'construction', 2008, 'fabrication plant, NAND', 'Chip fabrication plant, NAND flash', 0.0007668, 'e', 'NAND memory cell fabricated, all process steps',
     'asml2011sustainability'),
    ('c2_fab_nand_2009', 'construction', 2009, 'fabrication plant, NAND', 'Chip fabrication plant, NAND flash', 0.0005292, 'e', 'NAND memory cell fabricated, all process steps',
     'asml2011sustainability'),
    ('c2_fab_nand_2010', 'construction', 2010, 'fabrication plant, NAND', 'Chip fabrication plant, NAND flash', 0.0002567, 'e', 'NAND memory cell fabricated, all process steps',
     'asml2011sustainability'),
    ('c2_knit_swgfirst_2012', 'construction', 2012, 'whole-garment knitting', 'Whole-garment knitting, Shima SWG-FIRST', 2.388, 'e', 'needle selected (knit or not) by one knitting system in one pass',
     'shimaseiki2012swg,knittingindustry2012review'),
    ('lpbf', 'construction', 2016, 'metal 3D printer', 'metal 3D printer', 0.7041, 'm', 'voxel melted',
     'slm2016slm500'),
    ('c2_am_mjf4200_2016', 'construction', 2016, 'powder-bed 3D printer', 'Multi Jet Fusion printer, HP 4200', 0.002884, 'm', 'voxel set, fused or not (600 dpi x 600 dpi x 0.08 mm)',
     'hp2021jetfusion,hp2016delivers'),
    ('ebeam', 'construction', 2018, 'e-beam writer', 'e-beam writer', 5.52e-05, 'm', 'pixel exposed',
     'aida2018development,jeol2026jbx8100fs'),
    ('c2_dna_droligo_2020', 'construction', 2020, 'DNA synthesizer', 'DNA synthesizer, Dr. Oligo 768XLc', 5.81837e-14, 'm', 'nucleotide added to a molecule (2 bits)',
     'biolytic2020droligo,biolytic2020introduces'),
    ('twophoton', 'construction', 2021, 'two-photon printer', 'two-photon printer', 0.00092, 'm', 'voxel exposed',
     'nanoscribe2021quantum'),
    ('c2_peptide_libertyblue_2022', 'construction', 2022, 'peptide synthesizer', 'Peptide synthesizer, Liberty Blue 2.0', 2.27234e-15, 'e', 'amino-acid residue added to a molecule (4.32 bits)',
     'cem2026liberty,cem2025liberty,cem2018liberty'),
    ('c2_dna_enzymatic_2023', 'construction', 2023, 'enzymatic DNA printer', 'Enzymatic DNA printer, SYNTAX STX-200', 7.16107e-11, 'm', 'nucleotide added to a molecule (2 bits)',
     'dnascript2026faq,dnascript2023hifidelity,dnascript2023unveil'),
    ('arf', 'construction', 2024, 'ArF immersion scanner', 'ArF immersion scanner, at 28\\,nm density', 5.25847e-06, 'm', 'transistor exposed',
     'asml2026annual,mantor2012amd'),
    ('euv', 'construction', 2025, 'EUV scanner', 'EUV scanner, at H100 density', 6.527e-06, 'm', 'transistor exposed',
     'asml2026annual,andersch2022hopper'),
    ('c2_fab1993', 'construction', 1993, 'fabrication plant', 'Chip fabrication plant, 150\\,mm, at the density of the PowerPC 601', 7.459, 'e', 'transistor made',
     'williams2002kilogram,diefendorff1993powerpc,branham2010deconstructing'),
    ('c2_fab1998', 'construction', 1998, 'fabrication plant', 'Chip fabrication plant, 200\\,mm, 0.35\\,$\\mu$m, Fab 8 of the Worldwide Fab Energy Survey', 2.533, 'm', 'transistor made',
     'patton1999worldwide,bouchard1996design'),
    ('c2_fab2002', 'construction', 2002, 'fabrication plant', 'Chip fabrication plant, 300\\,mm, 130\\,nm', 0.2654, 'm', 'transistor made',
     'krishnan2008hybrid,intel2026quickref,branham2010deconstructing'),
    ('c2_fab2007', 'construction', 2007, 'fabrication plant', 'Chip fabrication plant, 300\\,mm, 65\\,nm, model', 0.04996, 'e', 'transistor made',
     'boyd2009thesis,tynefield2008gtx200'),
    ('c2_fab2012', 'construction', 2012, 'fabrication plant', 'Chip fabrication plant, 300\\,mm, 28\\,nm, model', 0.006578, 'e', 'transistor made',
     'boakes2023cradle,tsmc2013manufacturing,mantor2012amd'),
    ('c2_fab2016', 'construction', 2016, 'fabrication plant', 'Chip fabrication plant, 300\\,mm, 16\\,nm, model', 0.00375, 'e', 'transistor made',
     'boakes2023cradle,tsmc2025gigafab,nvidia2016pascal'),
    ('c2_fab2020', 'construction', 2020, 'fabrication plant', 'Chip fabrication plant, 300\\,mm, 7\\,nm, model', 0.002171, 'e', 'transistor made',
     'boakes2023cradle,tsmc2025gigafab,krashinsky2020nvidia'),
    ('c2_stm2014', 'construction', 2014, 'STM atom assembler', 'STM atom assembler, 38 cobalt atoms (NIST)', 239700.0, 'e', 'atom placed',
     'celotta2014invited,nist2026atom,yin2025economical,wmi2026wmi,specs2026mimea,edwards2016gamma'),
    ('c2_tweez2016', 'construction', 2016, 'tweezer array', 'Optical tweezer array, defect-free rubidium arrays', 128.8, 'e', 'atom placed',
     'endres2016atom,quera2023dual'),
    ('c2_hdl2018', 'construction', 2018, 'STM hydrogen lithography', 'STM hydrogen lithography, ZyVector', 28.31, 'e', 'pixel exposed',
     'zyvex2018zyvector,randall2018highly,specs2026mimea,edwards2016gamma'),
    ('g5_nxe3400b', 'construction', 2018, 'EUV scanner', 'EUV scanner, NXE:3400B, at 7\\,nm density', 2.295e-05, 'e', 'transistor exposed',
     'asml2026annual,krashinsky2020nvidia'),
    ('c2_xt1460', 'construction', 2020, 'ArF dry scanner', 'ArF dry scanner, XT:1460K, at 65\\,nm density', 1.634e-05, 'e', 'transistor exposed',
     'asml2026annual,asml2026xt1460k,tynefield2008gtx200'),
    ('c2_xt860n', 'construction', 2022, 'KrF scanner', 'KrF scanner, XT:860N, at 0.13\\,$\\mu$m density', 4.304e-05, 'e', 'transistor exposed',
     'asml2026annual,asml2026xt860n,montrym2004geforce'),
    ('c2_xt400m', 'construction', 2023, 'i-line scanner', 'i-line scanner, XT:400M, at 0.35\\,$\\mu$m density', 0.0007089, 'e', 'transistor exposed',
     'asml2026annual,asml2026xt400m,bouchard1996design'),
    ('c2_mla150', 'construction', 2025, 'laser direct writer', 'Maskless laser direct writer, MLA 150', 0.0003627, 'e', 'pixel exposed',
     'heidelberg2025mla150'),
    ('fab2025', 'construction', 2025, 'fabrication plant', 'chip fabrication plant, logic', 0.001663, 'm', 'transistor made',
     'tsmc2025gigafab,boakes2023cradle,andersch2022hopper'),
    ('tweezers', 'construction', 2025, 'optical tweezers', 'optical tweezers, continuous reloading', 3.8027, 'e', 'atom placed',
     'chiu2025continuous,carrascocodina2026energy'),
]

YR4 = 3.15576e7                     # Julian year in s, to convert annual energy
def E4(year, which=0):
    """Humanity's energy in EJ per year, log-linear between the epochs of EN4; which = 0 central, 1 lower, 2 upper bound."""
    ys = sorted(EN4)
    if year in EN4: return EN4[year][which]
    for a, b in zip(ys, ys[1:]):
        if a < year < b:
            la, lb = math.log10(EN4[a][which]), math.log10(EN4[b][which]); t = (year - a)/(b - a)
            return 10**(la + t*(lb - la))
    raise ValueError(year)
def P4(year, which=0): return E4(year, which)*1e18/YR4
def K4(year, which=0): return (math.log10(P4(year, which)) - 6)/10
def B4(e): return 0.1*math.log10(eT0/e)
PT4 = [dict(key=k, cls=c, year=y, label=l, table=t, eps=e, status=s, op=o, bib=b) for k, c, y, l, t, e, s, o, b in DATA4]
for q in PT4: q["K"], q["Klo"], q["Khi"], q["B"] = K4(q["year"]), K4(q["year"], 1), K4(q["year"], 2), B4(q["eps"])
CLS4 = ["processing", "storage", "transfer", "construction"]
def envelope4(cls):
    """The cheapest technique found at or before each year: the points of the class that set a new least energy per operation."""
    env, best = [], math.inf
    for q in sorted([q for q in PT4 if q["cls"] == cls], key=lambda q: (q["year"], q["eps"])):
        if q["eps"] < best*(1 - 1e-9): best = q["eps"]; env.append(q)
    return env
ENV4 = {c: envelope4(c) for c in CLS4}
for q in PT4: q["env"] = any(q is r for r in ENV4[q["cls"]])
def eps4(cls, year): return min(q["eps"] for q in PT4 if q["cls"] == cls and q["year"] <= year)
def split4(cls, y1, y2):
    """Gains in K (central, least and greatest that the bounds of humanity's energy allow) and in B from y1 to y2."""
    dK = K4(y2) - K4(y1)
    return dK, min(K4(y2, 1) - K4(y1, 2), dK), max(K4(y2, 2) - K4(y1, 1), dK), B4(eps4(cls, y2)) - B4(eps4(cls, y1))
BYKEY4 = {q["key"]: q for q in PT4}
def yearstr4(y): return f"{-y} BCE" if y < 0 else ("1 CE" if y == 1 else f"{y}")
# the gains of the text, in the table of panel (d)
GAINS4 = [("processing", 1, 1946), ("processing", 1946, 2025), ("storage", 793, 1929), ("storage", 1929, 2025),
          ("transfer", 1795, 1860), ("transfer", 1860, 2025), ("construction", 1804, 2025)]

COL4C = {"processing": "#b2182b", "storage": "#2a78d6", "transfer": "#1baf7a", "construction": "#eda100"}   # palette of Figs. 3 to 5
MK4 = {"processing": ("o", 4.4), "storage": ("s", 4.1), "transfer": ("^", 4.8), "construction": ("D", 4.0)}
SMALL4 = 0.72                       # markers off the path, relative to those on it
BR4 = {"processing": (-2.715, -0.695), "storage": (-2.72, -1.28), "transfer": (-2.84, -1.10), "construction": (-3.06, -0.34)}
K04, KC4, K14, FRAC4 = 0.333, 0.575, 0.748, 0.30     # K changes scale at KC4, and the part left of it takes FRAC4 of the width
def fwd4(k):
    k = np.asarray(k, float)
    return np.where(k < KC4, FRAC4*(k - K04)/(KC4 - K04), FRAC4 + (1 - FRAC4)*(k - KC4)/(K14 - KC4))
def inv4(u):
    u = np.asarray(u, float)
    return np.where(u < FRAC4, K04 + u/FRAC4*(KC4 - K04), KC4 + (u - FRAC4)/(1 - FRAC4)*(K14 - KC4))
FW4, FH4 = 5.315, 7.0               # the Proc A text width; REVTeX includes the figure at 0.89 of its text width
FS4 = 7.5
YT4 = [(-3200, "3200 BCE"), (1, "1 CE"), (1800, "1800"), (1850, "1850"), (1900, "1900"), (1950, "1950"), (1975, "1975"),
       (2000, "2000"), (2025, "2025")]
# Labels. COL4: the late part of each path, stacked right-aligned at K = k between the heights lo and hi, one line apart, in the
# order of their points, each with a leader. LAB4: the other labels at=(x, B), x in inches from the left edge of the frame, with
# their alignment, and a leader where lead is True; t replaces the label "year, name".
COL4 = {
    "processing": dict(k=0.652, lo=-1.915, hi=-0.78, keys=["tradic_1955", "i4004", "p3_i80386_1986", "p3_bgl_2005",
                                                         "p3_add130nm_2008", "p3_add45nm_2014", "add7nm"]),
    "storage": dict(k=0.676, lo=-1.88, hi=-1.365, keys=["s2_seagate_st412_1983",
                                                       "s2_seagate_barracuda9_1997", "nand2009", "ssd2023"]),
    "transfer": dict(k=0.672, lo=-2.02, hi=-1.20, keys=["bell103a_1967", "alto_ethernet_1978", "lxt970_1997", "sfp_plus_2010",
                                                        "osfp_1p6t_2025"]),
    "construction": dict(k=0.690, lo=-0.60, hi=-0.40, keys=["ribosome1977"]),
}
LAB4 = {
    ("processing", "abacus1"): dict(at=(0.94, -2.305), ha="center", va="bottom"),
    ("processing", "arith1856"): dict(at=(1.69, -2.585), ha="center", va="top", lead=True),
    ("processing", "comptometer_1913"): dict(at=(2.48, -2.195), ha="right", lead=True),
    ("processing", "eniac"): dict(at=(2.74, -2.055), ha="right", lead=True),
    ("processing", "harvard_mark1_1944_whole"): dict(at=(2.80, -2.585), ha="center", va="top", lead=True),
    ("processing", "cray1"): dict(at=(3.85, -2.110), ha="left", lead=True),
    ("processing", "elcap"): dict(at=(4.68, -1.940), ha="right", lead=True),
    ("storage", "clay"): dict(at=(0.05, -2.47), ha="left", va="top", lead=True),
    ("storage", "s1_roman_scribe_301"): dict(at=(1.02, -2.55), ha="left", lead=True),
    ("storage", "scribe793"): dict(at=(0.95, -2.31), ha="right", lead=True),
    ("storage", "woodblock950"): dict(at=(0.97, -2.12), ha="right", lead=True),
    ("storage", "gutenberg"): dict(at=(1.12, -1.95), ha="right", lead=True),
    ("storage", "handpress1834"): dict(at=(1.62, -1.765), ha="right", lead=True),
    ("storage", "s1_handcylinder_1873"): dict(at=(1.90, -1.625), ha="right", lead=True),
    ("storage", "goss1929"): dict(at=(2.45, -1.915), ha="right", lead=True),
    ("storage", "linotype1925"): dict(at=(2.58, -2.62), ha="right", lead=True),
    ("storage", "stm2016"): dict(at=(4.20, -2.636), ha="right", lead=True),
    ("transfer", "chappe"): dict(at=(1.40, -2.62), ha="right", lead=True),
    ("transfer", "t1_edelcrantz_1796"): dict(at=(1.40, -2.48), ha="right", lead=True),
    ("transfer", "t1_fiveneedle_1837"): dict(at=(1.62, -2.34), ha="right", lead=True),
    ("transfer", "t1_hughes_1860"): dict(at=(1.80, -2.20), ha="right", lead=True, t="1860, Hughes printer, Morse line"),
    ("transfer", "t1_phelps_1875"): dict(at=(1.95, -2.06), ha="right", lead=True),
    ("transfer", "t1_marconi_1899"): dict(at=(2.62, -2.60), ha="left", lead=True, t="1899, Marconi wireless"),
    ("transfer", "alexanderson_1920"): dict(at=(2.68, -2.75), ha="left", lead=True),
    ("transfer", "teletype15_1951"): dict(at=(3.02, -2.45), ha="left", lead=True),
    ("transfer", "wifi2023"): dict(at=(4.66, -1.84), ha="right", lead=True),
    ("construction", "gobelins_hl_1750"): dict(at=(1.30, -2.45), ha="right", lead=True),
    ("construction", "jacquard"): dict(at=(1.45, -2.12), ha="right", lead=True),
    ("construction", "kidderminster_brussels_1839"): dict(at=(1.80, -2.52), ha="center", va="top", lead=True, t="1839, draw loom"),
    ("construction", "power_jacquard_steam_1896"): dict(at=(2.23, -2.19), ha="center", va="bottom", lead=True, t="1896, power Jacquard"),
    ("construction", "c2_litho_contact_1971"): dict(at=(3.50, -1.95), ha="right", lead=True),
    ("construction", "stm1990"): dict(at=(3.85, -2.942), ha="right", lead=True),
    ("construction", "c2_dna_droligo_2020"): dict(at=(3.70, -0.74), ha="right", lead=True),
    ("construction", "euv"): dict(at=(4.30, -1.30), ha="right", lead=True),
    ("construction", "fab2025"): dict(at=(4.30, -1.45), ha="right", lead=True, t="1993 to 2025, chip fabrication plants"),
}


def draw_fig4():
    fig = plt.figure(figsize=(FW4, FH4))
    L, R, T, Bm, G = 0.50, 0.12, 0.40, 0.40, 0.08
    avail = FH4 - T - Bm - 3*G
    tot = sum(b1 - b0 for b0, b1 in BR4.values())
    y, AX = FH4 - T, {}
    for c in CLS4:
        h = avail*(BR4[c][1] - BR4[c][0])/tot
        ax = fig.add_axes([L/FW4, (y - h)/FH4, (FW4 - L - R)/FW4, h/FH4])
        ax.set_xscale("function", functions=(fwd4, inv4))
        ax.set_xlim(K04, K14); ax.set_ylim(*BR4[c])
        AX[c] = ax; y -= h + G
    PT = fig.dpi/72
    for c, ax in AX.items():
        env = ENV4[c]
        xs, ys = [], []
        for i, q in enumerate(env):
            if i: xs.append(q["K"]); ys.append(ys[-1])
            xs.append(q["K"]); ys.append(q["B"])
        xs.append(K4(2025)); ys.append(ys[-1])
        kk = np.array([K04, KC4, K14])
        for xi in np.arange(-3.5, 0.51, 0.25):       # lines of constant Xi, darker every 0.5
            ax.plot(kk, xi - kk, color="0.8" if abs(xi*2 - round(xi*2)) < 1e-9 else "0.9", lw=0.5, zorder=-2)
        ax.axvline(KC4, color="0.6", lw=0.5, ls=(0, (1, 2)), zorder=-1)
        ax.plot(xs, ys, color=COL4C[c], lw=1.0, zorder=2, solid_joinstyle="miter", gid="path")
        mk, ms = MK4[c]
        for q in PT4:
            if q["cls"] != c: continue
            if q["env"]: ax.plot([q["Klo"], q["Khi"]], [q["B"]]*2, color="0.4", lw=0.6, zorder=1, gid="bar")
            kw = dict(marker=mk, ms=ms if q["env"] else ms*SMALL4, color=COL4C[c], mec="white", mew=0.4,
                      zorder=4 if q["env"] else 3)
            if q["status"] == "p": kw.update(mfc="white", mec=COL4C[c], mew=0.8)
            ax.plot(q["K"], q["B"], ls="none", gid="mk:" + q["key"], **kw)
        if c == "construction":
            fq = sorted([q for q in PT4 if q["key"].startswith("c2_fab1") or q["key"].startswith("c2_fab20") or q["key"] == "fab2025"
                         if q["op"] == "transistor made" and q["year"] >= 1993], key=lambda q: q["year"])
            ax.plot([q["K"] for q in fq], [q["B"] for q in fq], color="0.62", lw=0.75, zorder=2.5, gid="lineage fabs")
        ax.yaxis.set_major_locator(FixedLocator(np.arange(-3.0, 0.1, 0.5)))
        ax.yaxis.set_minor_locator(FixedLocator(np.arange(-3.0, 0.1, 0.1)))
        ax.xaxis.set_major_locator(FixedLocator([0.4, 0.5, 0.6, 0.65, 0.7]))
        ax.xaxis.set_minor_locator(FixedLocator(list(np.arange(0.34, 0.575, 0.02)) + list(np.arange(0.58, 0.75, 0.01))))
        ax.tick_params(which="both", top=True, right=True)
        if c != "construction": ax.tick_params(labelbottom=False)
        ax.text(0.012, 0.965, "(" + "abcd"[CLS4.index(c)] + ") " + c, transform=ax.transAxes, fontsize=8, ha="left", va="top",
                path_effects=halo, zorder=7, gid="title")
    AX["construction"].set_xlabel("Kardashev index of humanity $K = (\\log_{10}P - 6)/10$, $P$ in W", labelpad=2)
    fig.text(0.02/FW4, (Bm + (FH4 - T - Bm)/2)/FH4,
             "efficiency index $B = \\frac{1}{10}\\log_{10}(k_{\\mathrm{B}}T_0\\ln 2/\\varepsilon)$", rotation=90, va="center",
             ha="left", fontsize=8.5)
    ta = AX["processing"].twiny()             # years at humanity's K, on the scale of the panels
    ta.set_xscale("function", functions=(fwd4, inv4)); ta.set_xlim(K04, K14)
    ta.set_xticks([K4(yy) for yy, _ in YT4]); ta.set_xticklabels([t for _, t in YT4], fontsize=FS4)
    ta.set_xticks([K4(yy) for yy in (-2000, -1000, 1000, 1500, 1700, 1750, 1925)], minor=True)
    ta.tick_params(which="both", direction="out", pad=1.5, width=0.6); ta.tick_params(which="major", length=2.5)
    ta.tick_params(which="minor", length=1.5)
    for sp in ta.spines.values(): sp.set_visible(False)

    def label_of(q): return f"{yearstr4(q['year'])}, {q['label']}"
    def put(ax, q, c, txt, xytext, tc, ha, va, lead):
        ms = MK4[c][1]*(1 if q["env"] else SMALL4)
        ap = None
        if lead:
            ap = dict(arrowstyle="-", color="0.45", lw=0.4, shrinkA=0.8, shrinkB=ms/2 + 0.8,
                      relpos=({"left": 0, "right": 1}.get(ha, 0.5), {"bottom": 0, "top": 1}.get(va, 0.5)))
        ax.annotate(txt, (q["K"], q["B"]), xytext=xytext, textcoords=tc, ha=ha, va=va, fontsize=FS4, path_effects=halo,
                    zorder=6, arrowprops=ap, gid="lab:" + q["key"])
    for (c, key), s in LAB4.items():
        q = BYKEY4[key]; ax = AX[c]; txt = s.get("t", label_of(q))
        W = ax.get_window_extent().width/fig.dpi
        put(ax, q, c, txt, (float(inv4(s["at"][0]/W)), s["at"][1]), "data", s.get("ha", "left"), s.get("va", "center"),
            s.get("lead", False))
    for c, s in COL4.items():                 # columns, one line apart, in the order of their points
        ax = AX[c]; qs = sorted([BYKEY4[k] for k in s["keys"]], key=lambda q: q["B"])
        h = 9.6*PT
        y0 = ax.transData.transform((s["k"], s["lo"]))[1]; y1 = ax.transData.transform((s["k"], s["hi"]))[1]
        ys = [max(ax.transData.transform((q["K"], q["B"]))[1], y0) for q in qs]
        for i in range(1, len(ys)): ys[i] = max(ys[i], ys[i-1] + h)
        if ys[-1] > y1:
            ys[-1] = y1
            for i in range(len(ys) - 2, -1, -1): ys[i] = min(ys[i], ys[i+1] - h)
        xs0 = ax.transData.transform((s["k"], s["lo"]))[0]
        for q, yy in zip(qs, ys):
            kk_, bb_ = ax.transData.inverted().transform((xs0, yy))
            put(ax, q, c, label_of(q), (kk_, bb_), "data", "right", "center", True)
    # legend in the empty upper left of panel (a), and the gains of the text in that of panel (d)
    ax = AX["processing"]
    hd = [Line2D([], [], color="0.3", lw=1.0, marker="o", ms=4.4, mec="white", mew=0.4, label="cheapest found, on the path"),
          Line2D([], [], color="0.3", lw=0, marker="o", ms=4.4*SMALL4, mec="white", mew=0.4, label="other technique"),
          Line2D([], [], color="0.3", lw=0, marker="o", ms=4.4, mfc="white", mew=0.8, label="proxy, a later cost or rate"),
          Line2D([], [], color="0.4", lw=0.6, label="range of humanity's power")]
    leg = ax.legend(handles=hd, loc="upper left", bbox_to_anchor=(0.005, 0.90), fontsize=FS4, frameon=False, handlelength=2.0,
                    handletextpad=0.5, borderaxespad=0.2, labelspacing=0.3)
    leg.set_gid("legend")
    ax = AX["construction"]
    x0, xa, xb, y0, dy = 0.018, 0.43, 0.53, 0.875, 0.056
    ax.text(xa, y0, "$\\Delta K$", transform=ax.transAxes, fontsize=FS4, ha="right", va="center", gid="gain")
    ax.text(xb, y0, "$\\Delta B$", transform=ax.transAxes, fontsize=FS4, ha="right", va="center", gid="gain")
    for i, (c, y1, y2) in enumerate(GAINS4):
        dK, _, _, dB = split4(c, y1, y2)
        yy = y0 - (i + 1)*dy
        ax.text(x0, yy, f"{c}, {yearstr4(y1)} to {yearstr4(y2)}", transform=ax.transAxes, fontsize=FS4, ha="left", va="center",
                gid="gain")
        ax.text(xa, yy, f"+{dK:.2f}", transform=ax.transAxes, fontsize=FS4, ha="right", va="center", gid="gain")
        ax.text(xb, yy, f"+{dB:.2f}", transform=ax.transAxes, fontsize=FS4, ha="right", va="center", gid="gain")
    # overlaps of labels with labels, markers and the frame are named on stderr
    fig.canvas.draw(); r = fig.canvas.get_renderer()
    for c, ax in AX.items():
        frame = ax.get_window_extent(r)
        boxes = [(t.get_gid(), Text.get_window_extent(t, r)) for t in ax.texts
                 if (t.get_gid() or "").startswith("lab:") or t.get_gid() in ("title", "gain")]
        mks = []
        for ln in ax.get_lines():
            g = ln.get_gid() or ""
            if g.startswith("mk:"):
                mks.append((g[3:], ax.transData.transform((ln.get_xdata()[0], ln.get_ydata()[0])), ln.get_markersize()/2*PT))
        for i, (g, bb) in enumerate(boxes):
            if bb.x0 < frame.x0 - 0.5 or bb.x1 > frame.x1 + 0.5 or bb.y0 < frame.y0 - 0.5 or bb.y1 > frame.y1 + 0.5:
                print(f"Fig. 6, {c}: {g} leaves the frame", file=sys.stderr)
            for g2, bb2 in boxes[i+1:]:
                if bb.overlaps(bb2) and not (g == g2 == "gain"): print(f"Fig. 6, {c}: {g} overlaps {g2}", file=sys.stderr)
            for k, xy, rad in mks:
                qq = np.clip(xy, [bb.x0, bb.y0], [bb.x1, bb.y1])
                if np.hypot(*(qq - xy)) < rad + 0.6*PT: print(f"Fig. 6, {c}: {g} covers the marker of {k}", file=sys.stderr)
    fig.savefig("trajectory.pdf")
    plt.close(fig)


def print_fig4():
    p("\nFig. 3, Table S2 and Table S3 (humanity's energy with food and feed; B per operation, processing per bit of a result)")
    p("  year        E (EJ/yr)   lower     upper     P (W)       K       K range")
    for y in sorted(EN4):
        p(f"  {yearstr4(y):>9s}   {E4(y):9.4g}   {E4(y, 1):7.4g}   {E4(y, 2):7.4g}   {P4(y):.3e}   {K4(y):.3f}   {K4(y, 1):.3f} to {K4(y, 2):.3f}")
    for c in CLS4:
        p(f"  {c}, {sum(q['cls'] == c for q in PT4)} points (* on the path of the cheapest found)")
        for q in sorted([q for q in PT4 if q["cls"] == c], key=lambda q: (q["year"], q["eps"])):
            p(f"    {yearstr4(q['year']):>8s} {'*' if q['env'] else ' '} K {q['K']:.3f}  B {q['B']:+.3f}  Xi {q['K'] + q['B']:+.3f}"
              f"  eps {q['eps']:.3e}  [{q['status']}]  {q['table']}; {q['op']}")
    p("  gains (K range from the bounds of humanity's energy, taking the lower bound at one end and the upper at the other)")
    spans = GAINS4 + [("processing", 1856, 2025), ("storage", 793, 2025), ("transfer", 1795, 2025), ("construction", 1750, 1804)]
    for c, y1, y2 in spans:
        dK, lo, hi, dB = split4(c, y1, y2)
        p(f"    {c:12s} {yearstr4(y1):>8s} to {yearstr4(y2)}: dK {dK:+.3f} ({lo:+.3f} to {hi:+.3f}), dB {dB:+.3f}, dXi {dK + dB:+.3f},"
          f" B share {dB/(dK + dB):.1%} ({dB/(hi + dB):.1%} to {dB/(lo + dB):.1%})")
    dK, lo, hi, _ = split4("construction", 1804, 2025)
    dBf = B4(BYKEY4["fab2025"]["eps"]) - B4(eps4("construction", 1804))
    p(f"    construction per transistor made by a fabrication plant, 1804 to 2025: dB {dBf:+.3f}, B share {dBf/(dK + dBf):.1%}"
      f" ({dBf/(hi + dBf):.1%} to {dBf/(lo + dBf):.1%})")
    for y in (-3200, 1, 1900, 1946, 1950, 1975, 2000, 2025):
        p(f"    humanity in {yearstr4(y)}: P = {P4(y):.3g} W, K = {K4(y):.3f} ({K4(y, 1):.3f} to {K4(y, 2):.3f})")
    p(f"    food and feed in 1950: K {K4(1950):.4f} against {Kof(P1950):.4f} for the total energy supply,"
      f" {K4(1950) - Kof(P1950):+.4f}; in 2025 {K4(2025) - Kof(P2025):+.4f}")


if not RSPA: draw_fig4()          # one figure for both builds, written with the REVTeX figures


# =====================================================================
# Unit and references of the scale (Secs. II and III, G1 to G3)
# =====================================================================
p = print
p("Unit and references of the scale")
p(f"  unit of B kB T0 ln 2 (T0 = {T0} K) = {eT0:.4e} J; Omega_0 = 1e6 W / kB T0 ln 2 = {1e6/eT0:.4e} 1/s,"
  f" log10 Omega_0 = {math.log10(1e6/eT0):.4f}; Xi = (1/10) log10(Omega/Omega_0)")
p(f"  B_floor = (1/10) log10(T0/T) at T0 {Bfl(T0):+.4f}, 300 K {Bfl(TH):+.5f}, 255 K {Bfl(255):+.4f}, 3 K {Bfl(3):+.4f},"
  f" 2 T0 (z = 1) {Bfl(2*T0):+.4f}, de Sitter {Bfl(T_dS):+.4f} (T_dS = {T_dS:.3e} K)")
p(f"  colder radiators than 300 K can add at most {Bfl(T0) - Bfl(TH):.3f} to B for heat radiated into the present sky")
p(f"  least I-minus length hbar c/(kB T0 ln 2) = {hbar*c/eT0*1e3:.3f} mm; peak wavelength of the background (Wien, per wavelength)"
  f" {2.897771955e-3/TCMB*1e3:.3f} mm")
p(f"  Kardashev's own values K = {Kof(4e12):.2f}, {Kof(4e26):.2f}, {Kof(4e37):.2f} (4e12, 4e26, 4e37 W); counting a monomer out of 20"
  f" log2 20 = {math.log2(20):.2f}")

# =====================================================================
# Reliability reference (Sec. II, Eq. (eps), G7)
# =====================================================================
p("\nReliability reference kB T ln(nu0/H0)")
p(f"  nu0 = {nu0:.0e} 1/s, 1/H0 = {1/H0:.4e} s, nu0/H0 = {nu0/H0:.3e}, H0/nu0 = {H0/nu0:.2e}; ln(nu0/H0) = {XR:.3f} kB T")
p(f"  at 300 K {eR:.4e} J, B = {Bof(eR):+.4f}; at T0 {eR0:.4e} J, B = {Bof(eR0):+.4f}; factor above the floor {XR/ln2:.1f},"
  f" {math.log10(XR/ln2):.2f} orders; B_R - B_floor = {0.1*math.log10(ln2/XR):+.4f} at any temperature")
p(f"  persistence for 1 s needs ln(nu0 x 1 s) = {math.log(nu0):.1f} kB T")
t_age = 2/(3*H0*math.sqrt(0.685))*math.asinh(math.sqrt(0.685/0.315))
p(f"  variants: age {t_age:.3e} s gives {math.log(nu0*t_age):.2f}; 1/H_L gives {math.log(nu0/H_L):.2f}; nu0 = 1e12 and 1e14 give"
  f" {math.log(1e12/H0):.2f} and {math.log(1e14/H0):.2f}; Eyring kB T/h at 300 K {math.log(kB*TH/h/H0):.2f}, at T0 {math.log(kB*T0/h/H0):.2f}")
p(f"  own operation count over 1/H0: humanity on the reference at 300 K, ln N = {math.log(P2025/eR/H0):.1f}"
  f" (dB {0.1*math.log10(math.log(P2025/eR/H0)/XR):.3f}); Type III on the reference at T0, ln N = {math.log(1e36/eR0/H0):.1f}"
  f" (dB {0.1*math.log10(math.log(1e36/eR0/H0)/XR):.3f}); never err in 4.77e122 operations, {math.log(4.77e122):.1f} kB T"
  f" (dB {0.1*math.log10(math.log(4.77e122)/XR):.3f})")
p(f"  electron switch {eps0:.3e} J is {eps0/eR:.2f} times the reference at 300 K and {eps0/eR0:.0f} times the reference at T0;"
  f" B = {Bof(eps0):+.4f}, {Bof(eps0) - Bof(eL):+.4f} relative to the floor at 300 K")

# =====================================================================
# Table I at T0 (device and sink at T0), with the orders above kB T0 ln 2 (= -10 B_floor)
# =====================================================================
p("\nTable I at T0 = 2.725 K on the thermal floor (orders above kB T0 ln 2 = -10 B_floor, and above the reliability reference at T0)")
p("  level    operation                  l [m]      carrier     eps [J]     orders   B_floor   orders/ref")
rows_I = [("I-", "set a switch or position", hbar*c/eT0, "any", eT0),
          ("II-", "add a monomer", 2e-9, "monomer", eps_floor(2e-9, mp)),
          ("III-", "make or break a bond", 1e-9, "molecule", eps_floor(1e-9, mp)),
          ("IV-", "place an atom", 1e-10, "atom", eT0),
          ("IV-", "switch an electron", 1e-10, "electron", eps_floor(1e-10, me)),
          ("V-", "set a nuclear spin", 1e-15, "nucleus", eT0),
          ("V-", "add a nucleon", 1e-15, "nucleon", eps_floor(1e-15, mp)),
          ("VI-", "set an electron spin", 1e-18, "electron", eT0),
          ("VI-", "create a particle", 1e-18, "massless", eps_floor(1e-18, 0)),
          ("Omega-", "none identified", lP, "massless", eps_floor(lP, 0))]
for level, op, l, carrier, e in rows_I:
    p(f"  {level:7s}  {op:25s}  {l:9.3e}  {carrier:10s}  {e:10.3e}  {math.log10(e/eT0):7.3f}  {Bof(e):+8.4f}  {math.log10(e/eR0):8.3f}")
We0 = Wconf(1e-10, me, T0)
p(f"  IV- electron, exact isothermal work at T0 {We0:.4e} J, {math.log10(We0/eT0):.3f} orders, B = {Bof(We0):+.4f},"
  f" {We0/eps0:.4f} times Eloc")
p(f"  II- and III- with the lightest carrier (a nucleon) have Eloc = {Eloc(2e-9, mp)/eT0:.3f} and {Eloc(1e-9, mp)/eT0:.3f} kB T0 ln 2,"
  f" so any monomer or molecule is on the floor")
p(f"  ENIAC per operation at the device {e_eniac_op_d:.3f} J is {math.log10(e_eniac_op_d/eT0):.2f} orders above kB T0 ln 2"
  f" ({e_eniac_op_d/eT0:.2e}), {math.log10(e_eniac_op_d/eL):.2f} above kB T ln 2 at 300 K ({e_eniac_op_d/eL:.2e})")

# =====================================================================
# The thermal floor of atoms and the exact work of confinement (Sec. III and appendix)
# =====================================================================
p("\nThermal floor of atoms and exact work of confinement")
p(f"  at T0 an atom keeps the thermal floor at 0.1 nm by Eq. (Eloc) if heavier than {mcross(eT0, 1e-10)/u:.2f} u")
for lab, m in [("1H", m_H1), ("12C", m_C12), ("28Si", m_Si), ("208Pb", m_Pb)]:
    p(f"  {lab:5s} at 0.1 nm, T0: Eloc {Eloc(1e-10, m):.3e} J = {Eloc(1e-10, m)/eT0:.3f} kB T0 ln 2; exact work {Wconf(1e-10, m, T0)/eT0:.2f}"
      f" kB T0 ln 2 ({Wconf(1e-10, m, T0)/(kB*T0):.3f} kB T0); heat {Qconf(1e-10, m, T0)/eT0:.3f} kB T0 ln 2;"
      f" edge of the floor {lcross(eT0, m)*1e12:.1f} pm")
p(f"  largest heat released in confining an electron, over all lengths at T0: "
  f"{max(Qconf(l, me, T0)/eT0 for l in np.logspace(-9.5, -5.5, 2000)):.4f} kB T0 ln 2")
p(f"  electron exact work at 1.5, 10, 20 nm, T0 (x kB T0 ln 2): {Wconf(1.5e-9, me, T0)/eT0:.1f}, {Wconf(1e-8, me, T0)/eT0:.2f},"
  f" {Wconf(2e-8, me, T0)/eT0:.2f}")
p(f"  electron exact work at 1.5, 10, 20 nm, 300 K (x kB T ln 2): {Wconf(1.5e-9, me, TH)/eL:.2f}, {Wconf(1e-8, me, TH)/eL:.3f},"
  f" {Wconf(2e-8, me, TH)/eL:.3f}; departure from the floor in B at 10 and 20 nm {0.1*math.log10(eL/Wconf(1e-8, me, TH)):+.4f},"
  f" {0.1*math.log10(eL/Wconf(2e-8, me, TH)):+.4f}")
p(f"  thermal de Broglie wavelength at T0: electron {lam_th(me, T0)*1e9:.1f} nm, 1H {lam_th(m_H1, T0)*1e9:.2f} nm,"
  f" 28Si {lam_th(m_Si, T0)*1e12:.0f} pm; at 300 K electron {lam_th(me, TH)*1e9:.2f} nm, 28Si {lam_th(m_Si, TH)*1e12:.1f} pm")
p("  crossovers of Eq. (Eloc)             at 300 K        at T0")
p(f"    electron, thermal floor         {lcross(eL, me)*1e9:9.3f} nm  {lcross(eT0, me)*1e9:9.2f} nm")
p(f"    electron, reliability reference {lcross(eR, me)*1e9:9.3f} nm  {lcross(eR0, me)*1e9:9.2f} nm")
p(f"    massless, thermal floor         {lcross(eL, 0)*1e6:9.2f} um  {lcross(eT0, 0)*1e3:9.3f} mm")
p(f"    massless, reliability reference {lcross(eR, 0)*1e9:9.0f} nm  {lcross(eR0, 0)*1e6:9.1f} um")
p(f"    nucleon, thermal floor          {lcross(eL, mp)*1e12:9.1f} pm  {lcross(eT0, mp)*1e12:9.1f} pm")
p(f"    electron at 4 K, thermal floor  {lcross(kB*4*ln2, me)*1e9:9.2f} nm")
p(f"  WKB, electron width for a probability H0/nu0 = {H0/nu0:.1e} through {XR:.1f} kB T at 300 K:"
  f" {XR/2*hbar/math.sqrt(2*me*eR)*1e9:.2f} nm, with 0.19 m_e {XR/2*hbar/math.sqrt(2*0.19*me*eR)*1e9:.1f} nm")

# =====================================================================
# Table II
# =====================================================================
p("\nTable II (B and Xi in units of kB T0 ln 2, T0 = 2.725 K; Xi computed before rounding)")
p(f"    {'row':60s} {'P [W]':>9s} {'eps [J]':>9s} {'Omega [1/s]':>11s} {'K':>7s} {'B':>8s} {'Xi':>8s}")
# The rows of Table II in its order, in its three blocks. Before 1950 humanity's power is that of Fig. 6 in the stated year (food
# and feed included, interpolated between the epochs of EN4) and the energy per operation that of the cheapest technique of the
# class found at or before that year. Since 1950 it is the total energy supply, P1950 and P2025. Processing is per operation, each
# bit of a result.
rows_II = [
    ("Humanity before 1950, with food and feed", [
        ("1 CE, processing, abacus, per operation (proxy)", P4(1), eps4("processing", 1)),
        ("793, storage, scribe, per bit", P4(793), eps4("storage", 793)),
        ("1455, storage, Gutenberg press, per bit (proxy)", P4(1455), eps4("storage", 1455)),
        ("1795, transfer, Chappe telegraph, per bit", P4(1795), eps4("transfer", 1795)),
        ("1804, construction, Jacquard loom, per warp thread (proxy)", P4(1804), eps4("construction", 1804)),
        ("1856, processing, arithmometer, per operation", P4(1856), eps4("processing", 1856)),
        ("1860, transfer, printing telegraph, per bit", P4(1860), eps4("transfer", 1860)),
        ("1913, processing, Comptometer, per operation", P4(1913), eps4("processing", 1913)),
        ("1929, storage, rotary press, per bit", P4(1929), eps4("storage", 1929))]),
    ("Humanity since 1950, total energy supply", [
        ("1950, processing, ENIAC, per operation", P1950, e_eniac_op),
        ("2025, processing, El Capitan, per operation", P2025, e_elc_op),
        ("2025, processing, 32-bit addition, per operation", P2025, e_add_op),
        ("2025, processing, gate switching", P2025, e_gate),
        ("2025, processing, projected quantum computer, per reset", P2025, e_ftqc),
        ("2025, storage, solid-state drive, per bit", P2025, eps4("storage", 2025)),
        ("2025, transfer, optical module, per bit", P2025, e_opt),
        ("2025, construction, ribosome on designed mRNA, per bit", P2025, e_ribo),
        ("2025, construction, polymerase on designed template, per bit", P2025, e_pol),
        ("2025, construction, chip fabrication, per transistor", P2025, e_fab),
        ("2025, reliability reference, 300 K", P2025, eR),
        ("2025, thermal floor, 300 K", P2025, eL)]),
    ("Hypothetical civilizations", [
        ("Type I, thermal floor, 2.725 K (supremum)", 1e16, eT0),
        ("Type II, nucleon confinement at 1 fm (model value)", 1e26, Eloc(1e-15, mp)),
        ("Type II, Matrioshka brain, per processor operation", 1e26, e_brad),
        ("Type II, electron confinement at 0.1 nm (model value)", 1e26, eps0),
        ("Type II, thermal floor, 300 K", 1e26, eL),
        ("Type II, programmable quantum field, 2.725 K (supremum)", 1e26, eT0),
        ("Type III, thermal floor, 2.725 K (supremum)", 1e36, eT0),
        ("Ultimate technology, c^5/4G, black-hole sink", c**5/(4*G), kB*math.sqrt(3)*T_dS*ln2)]),
]
for block, rows in rows_II:
    p(f"  {block}")
    for name, P, e in rows:
        p(f"    {name:60s} {P:9.2e} {e:9.2e} {P/e:11.3e} {Kof(P):+7.3f} {Bof(e):+8.3f} {Kof(P)+Bof(e):+8.3f}")

# systems of Figs. 3 to 5 at their own power, primary energy, one row per entry of SYSTEMS3, with its class, status and the panel
# that labels it (Omega and eps per operation, each bit of a result for processing). The rows of Table V (tab:systems), all but the
# five Type II systems that Table II lists, are written by write_systems_table (write_systems_table.py, next to this script) to
# systems_table.tex, which supplement.tex reads (Table S1 of the electronic supplementary material of the REVTeX build), and
# systems_table_rspa.tex, which the supplement of the frozen Proc A build reads.
p("\nTable S1, systems at their own power (panel: the panel that labels the point, 3a for Fig. 2(a) of the article, 3b for"
  " Fig. S1, 4a and 4b for Fig. S2(a) and (b), 5a and 5b for Fig. S3(a) and (b); Omega and eps per operation, each bit of a"
  " result for processing)")
p("  key            class         status         P F [W]    eps [J] Omega [1/s]       K        B       Xi  panel  source")
for s in SYSTEMS3:
    p(f"  {s['key']:14s} {s['cls']:13s} {s['status']:12s} {s['PF']:10.3e} {s['eps']:10.3e} {s['rate']*s.get('bits', 1):11.3e}"
      f" {s['K']:+7.3f} {s['B']:+8.3f} {s['K'] + s['B']:+8.3f}  {panel3(s):5s}  {s['src']}")
p(f"  {len(SYSTEMS3)} systems, " + ", ".join(f"{cls} {sum(s['cls'] == cls for s in SYSTEMS3)}" for cls in CLS3) + ", "
  + ", ".join(f"{st} {sum(s['status'] == st for s in SYSTEMS3)}" for st in ("built", "projected", "hypothetical")))
from write_systems_table import write_systems_table
import re as _re
def sep3(m):     # 32,768 -> 32\,768 and 2,076 -> 2076: no separator in four digits, thin spaces from five digits on
    d = m.group(0).replace(",", "")
    return d if len(d) <= 4 else f"{int(d):,}".replace(",", "\\,")
def unit3(t):   # thousands separators and a thin space between a number and its unit in the names of Table V
    t = _re.sub(r"(?<![\d.,])\d{1,3}(?:,\d{3})+(?![\d,])", sep3, t)
    return _re.sub(r"(\d) (kHz|MHz|GHz|THz|nm|mm|cm|km|kW|MW|GW|TW|W|kWh|MWh|kVA|kV|V|mA|A|J|kJ|MJ|um|GB|MB|TB|kB|Gb/s|Mb/s|kb/s|Tb/s|bit/s|K|h|s|min|ft|lb|kg|g|t|ns|aJ|mL|L|GT/s|rpm|dpi)(?![A-Za-z])", r"\1\\,\2", t)
rows_V = [dict(s, table_name=unit3(s.get("table_name") or s["label"].replace("\n", " ")), op=TABLE_OP3.get(s["key"], s["op"]),
               Xi=s["K"] + s["B"]) for s in SYSTEMS3 if s["key"] not in TABLE_II3]
rows_V.sort(key=lambda r: (r["year"] is None, r["year"] or 0))   # by year within a class, systems without a year last (stable)
n_V = write_systems_table(rows_V, "systems_table.tex", "revtex")
write_systems_table(rows_V, "systems_table_rspa.tex", "rspa")
p(f"  Table S1: {n_V} rows written to systems_table.tex and systems_table_rspa.tex, "
  + ", ".join(f"{cls} {sum(r['cls'] == cls for r in rows_V)}" for cls in CLS3)
  + f"; Table II lists the other {len(SYSTEMS3) - n_V}")
p(f"  ENIAC (1946) to El Capitan (2025): dXi = {dK_s + dB_s:+.3f}, dK = {dK_s:+.3f}, dB = {dB_s:+.3f}")
p(f"  quantum computer without overhead: {P_ftqc/e_qc0:.3e} resets per second, {2*P_ftqc/e_qc0*1e-6:.2e} qubits with half of them"
  f" reset in each 1 us cycle; gain over the projected machine dB = dXi = {B_q0 - B_q:+.3f}")
p(f"  programmable quantum field: humanity's fuel flow {M_fos:.4e} kg/s, P = Mdot_f c^2 = {P_fuel:.4e} W, Xi = K_f = {K_f:.3f}")
p(f"  chip fabrication plant: 1e5 wafers per month at 1,396 kWh per wafer, {P_gfab/F_EL:.3e} W electric, {P_gfab:.3e} W primary")
p(f"  Willow (2024): {P_willow/e_willow:.3e} resets per second, {P_willow/F_EL:.3e} W at the wall, {P_willow:.3e} W primary")
p(f"  AI server DGX H200: {P_dgx/F_EL:.3e} W at the wall, {P_dgx:.3e} W primary; optical module 800 Gb/s: {P_opt/F_EL:.3e} W at the device,"
  f" {P_opt:.3e} W primary")

# =====================================================================
# Humanity (Secs. IV A to C), maturity gaps mu = B - B_floor measured from the thermal floor at T0, and gaps from humanity's floor at 300 K
# =====================================================================
K25, Bgate, BH = Kof(P2025), Bof(e_gate), Bof(eL)
p("\nHumanity (maturity gap mu = B - B_floor with B_floor = 0 above the atom, so mu = B; gap300 = B - B of kB T ln 2 at 300 K)")
p(f"  thermal floor at 300 K B = {BH:+.3f}; gate mu = B = {Bgate:+.3f}, gap300 = {Bgate-BH:+.3f}, Xi = {K25+Bgate:+.4f};"
  f" at the device mu = B = {Bof(e_gate_d):+.3f}, gap300 = {Bof(e_gate_d)-BH:+.3f}")
p(f"  gate {math.log10(e_gate/eT0):.2f} orders above kB T0 ln 2 and {math.log10(e_gate/eL):.2f} above kB T ln 2 at 300 K;"
  f" {math.log10(e_gate/eR):.3f} orders above the reliability reference at 300 K in primary energy, {math.log10(e_gate_d/eR):.3f} at the device")
p(f"  closing the maturity gap raises Xi by {-Bgate:.4f}, bringing gates to the thermal floor at 300 K by {BH-Bgate:.4f};"
  f" bare transistor 32 aJ primary {math.log10(3.16e-17*F_EL/eT0):.3f} orders above kB T0 ln 2")
p(f"  raising gates to the reliability reference at 300 K raises Xi by {Bof(eR)-Bgate:.4f}; to Type I {1-K25:.4f};"
  f" the comparison with Type I holds for device gate energies above {eR*10**(10*(1-K25))/F_EL*1e15:.4f} fJ")
p(f"  K equivalent of humanity's floor with present gates: {K25+BH-Bgate:.3f}")
p(f"  mass flow at humanity's power on the reliability reference at 300 K, one operation per atom of 26 u: {P2025/eR*26*u:.3e} kg/s")
p(f"  enzymes at the device: ribosome mu = B = {Bof(e_ribo_d):+.3f} (gap300 {Bof(e_ribo_d)-BH:+.3f}), polymerase mu = B = {Bof(e_pol_d):+.3f}"
  f" (gap300 {Bof(e_pol_d)-BH:+.3f}); primary: ribosome {e_ribo:.3g} J, mu = B = {Bof(e_ribo):+.3f} (gap300 {Bof(e_ribo)-BH:+.3f}),"
  f" polymerase mu = B = {Bof(e_pol):+.3f} (gap300 {Bof(e_pol)-BH:+.3f})")
x_err = math.log(1e-4*nu0/H0)
p(f"  error-rate matching: kB T ln(1e-4 nu0/H0) = {x_err:.2f} kB T per bit more at 300 K, charged at F_ATP = {F_ATP}:"
  f" mu = B = {Bof(e_ribo + x_err*kB*TH*F_ATP):+.4f}, gap300 = {Bof(e_ribo + x_err*kB*TH*F_ATP)-BH:+.4f}")
p(f"  enzyme costs at the device are {e_ribo_d/eL:.0f} to {e_pol_d/eL:.0f} times kB T ln 2 at 300 K; one ATP step is {e_atp/(kB*TH):.1f} kB T;"
  f" device only x F_ATP (no monomers) B = {Bof(e_ribo_d*F_ATP):+.3f}")
p(f"  fabrication: {N_wafer:.3e} transistors per wafer, {e_fab:.3e} J per transistor, B = {Bof(e_fab):+.4f} (device {Bof(e_fab_d):+.4f}),"
  f" gap300 = {Bof(e_fab)-BH:+.4f}; more than {e_fab/e_gate:.2g} bits per transistor to match a gate")
p(f"  1950 to 2025 (machine level, per operation): dXi = {K25+Bof(e_elc_op) - Kof(P1950) - Bof(e_eniac_op):.3f}, dK = {K25-Kof(P1950):.3f},"
  f" eps fell by {math.log10(e_eniac_op/e_elc_op):.2f} orders; El Capitan mu = B = {Bof(e_elc_op):+.4f} (gap300 {Bof(e_elc_op)-BH:+.4f})")
for lab, a, b in [("mixed", 100.7, 600.3), ("both without traditional biomass", 73.7, 600.3), ("both with", 100.7, 640.3)]:
    dK = Kof(b*1e18/yr) - Kof(a*1e18/yr); dB = Bof(e_elc_op) - Bof(e_eniac_op)
    p(f"    accounting {lab}: dK = {dK:.4f}, share from eps = {dB/(dB+dK):.1%}")
dK = K25 - Kof(P1950)
for lab, a, b in [("addition, ENIAC -> 32-bit at 7 nm, per operation", e_eniac_op, e_add_op), ("addition, Comptometer 1913 -> 32-bit at 7 nm, per operation", eps4("processing", 1913), e_add_op), ("switching event, tube 1950 (3.37e-4 J) -> IRDS gate", 3.3687790490147213e-4*F_EL50, e_gate)]:
    dB = Bof(b) - Bof(a)
    p(f"    one granularity, {lab}: dXi = {dB+dK:.3f}, share from eps = {dB/(dB+dK):.1%}")
for V0 in (5, 15):
    p(f"  scaling estimate: (10 um/20 nm)({V0} V/0.7 V)^2 = {(10e-6/20e-9)*(V0/0.7)**2:.3g}, {math.log10((10e-6/20e-9)*(V0/0.7)**2):.2f} orders")
for lab, e in [("IRDS gate 0.65 fJ, primary", e_gate), ("IRDS gate 0.65 fJ, device", e_gate_d), ("bare transistor 32 aJ, primary", 3.16e-17*F_EL),
               ("wired circuit 3 fJ, primary", 3e-15*F_EL), ("IRDS 2024 0.33 fJ, primary", 3.3e-16*F_EL), ("IRDS 2024 0.33 fJ, device", 3.3e-16)]:
    p(f"  {lab}: mu = B = {Bof(e):+.3f}, gap300 = {Bof(e)-BH:+.3f}; {math.log10(e/eL):.2f} orders above kB T ln 2 at 300 K,"
      f" {math.log10(e/eR):.2f} above the reliability reference at 300 K")
# wall-plug factor = 1 + W/W of cooling, Carnot 70.4 at 4.2 K, about 230 for large plants, up to 1e4 for small cryocoolers (Radebaugh 2004)
for e1, w in [(1.4e-21, 71.4), (1.4e-21, 231), (1.4e-21, 1e4+1), (1e-20, 71.4), (1e-20, 231), (1e-20, 1e4+1)]:
    p(f"  superconducting {e1*1e21:.1f} zJ x {w:g} W/W = {e1*w*1e18:.2f} aJ, {math.log10(e1*w/eL):.2f} orders above kB T ln 2 at 300 K")
p(f"  device-level B per operation: ENIAC {e_eniac_op_d:.3g} J {Bof(e_eniac_op_d):+.3f}; gate {Bof(e_gate_d):+.3f}; ribosome {e_ribo_d:.3g} J"
  f" {Bof(e_ribo_d):+.3f}; polymerase {Bof(e_pol_d):+.3f}; fab {Bof(e_fab_d):+.3f}; El Capitan {Bof(e_elc_op_d):+.3f};"
  f" 32-bit addition {Bof(e_add_op_d):+.3f}")
p(f"  B shift of electricity {-0.1*math.log10(F_EL):+.3f} (2.2 gives {-0.1*math.log10(2.2):+.3f}, 2.5 gives {-0.1*math.log10(2.5):+.3f});"
  f" 1950 {-0.1*math.log10(F_EL50):+.3f} (3 gives {-0.1*math.log10(3):+.3f}, 5 gives {-0.1*math.log10(5):+.3f})")
p(f"  data centres 485 TWh: {485e12/8766:.3g} W at the plug, K = {Kof(485e12/8766):.3f}; primary {485e12/8766*F_EL:.3g} W,"
  f" K = {Kof(485e12/8766*F_EL):.3f}, {485e12/8766*F_EL/P2025:.2%} of TES")
p(f"  El Capitan operation (a bit of a 64-bit result) = {e_elc_op/e_gate:.0f} gate switching events; at the wall {e_elc_op_d:.4e} J ="
  f" {e_elc_op_d/e_gate_d:.3g} switching events; a floating-point operation = {e_elc/e_gate:.0f} switching events")
p(f"  fault-tolerant quantum computer (projected): {1e7/1e-6:.2e} resets per second for 125 MW, {e_ftqc_d:.3e} J per reset at the wall,"
  f" {e_ftqc:.3e} J primary, B = {Bof(e_ftqc):+.4f}, Xi at humanity's power = {Kof(P2025)+Bof(e_ftqc):+.4f},"
  f" {math.log10(e_ftqc/eL):.2f} orders above kB T ln 2 at 300 K in primary energy ({math.log10(e_ftqc_d/eL):.2f} at the wall)")
p(f"  Willow: {48/1.1e-6:.3e} resets per second, {e_willow_d:.3e} J per reset at the wall, {e_willow_d*F_EL:.3e} J primary,"
  f" B = {Bof(e_willow_d*F_EL):+.4f}, {math.log10(e_willow_d*F_EL/eL):.2f} orders above kB T ln 2 at 300 K in primary energy ({math.log10(e_willow_d/eL):.2f} at the wall)")
Tsun = 5772.0
p(f"  free energy relative to T0: sunlight at {Tsun:.0f} K {1 - 4*T0/(3*Tsun) + T0**4/(3*Tsun**4):.5f} of its energy,"
  f" heat at 300 K {1 - T0/TH:.5f}; fossil fuels at gross instead of net heating value add"
  f" {201.0*0.06 + 166.0*0.05 + 150.7*(1/0.9 - 1):.1f} EJ, dK = {0.1*math.log10((600.3 + 201.0*0.06 + 166.0*0.05 + 150.7*(1/0.9 - 1))/600.3):+.4f}")

# =====================================================================
# Radiators (Sec. IV C)
# =====================================================================
sig = 5.670374419e-8; AU = 1.495978707e11
def Rrad(P, T): return math.sqrt(P/(4*math.pi*sig*(T**4 - TCMB**4)))
p("\nRadiators (net rejection into the background at T_CMB = 2.725 K)")
p(f"  radii: 1e26 W {Rrad(1e26, 300):.3g} m (300 K), {Rrad(1e26, 3):.3g} m (3 K); 1e36 W {Rrad(1e36, 300):.3g} m (300 K), {Rrad(1e36, 3):.3g} m (3 K)")
p(f"  Type III radiator at 3 K: R = {Rrad(1e36, 3):.3e} m, B_floor = {Bfl(3):+.4f}, Omega = {1e36/(kB*3*ln2):.3e} 1/s,"
  f" light crosses it in {2*Rrad(1e36, 3)/c:.4e} s")
p(f"  humanity on the floor at 3 K would need a radiator of radius {Rrad(P2025, 3):.3e} m")
A_E = 4*math.pi*6.371e6**2
P_sun_abs = 3.828e26/(4*math.pi*AU**2)*math.pi*6.371e6**2*(1 - 0.3)   # absorbed sunlight, albedo 0.3
p(f"  absorbed sunlight on an Earth-area radiator at 1 AU: {P_sun_abs:.3g} W")
for P in (1e16, 1e19):
    T = ((P + P_sun_abs)/(A_E*sig))**0.25
    p(f"  Earth-area radiator at {P:.0e} W: {T:.0f} K, B_floor = {Bfl(T):+.4f}")

# =====================================================================
# Storage and transfer (Sec. V)
# =====================================================================
p("\nStorage and transfer (Sec. V)")
M_E, R_E = 5.972e24, 6.371e6
N_E = M_E/(26*u)
p(f"  one bit per nucleon: {1/u:.3e} bits per kg; per unit volume (0.1 nm / 1 fm)^3 = 1e{3*math.log10(1e-10/1e-15):.0f} more than one bit per atom")
p(f"  the Earth at one bit per atom of 26 u: {N_E:.3e} bits, Sigma = {(math.log10(N_E) - 6)/10:.2f}")
p(f"  humanity's stored bits, about 1e23 (Hilbert and Lopez 2011, extrapolated): Sigma = {(23 - 6)/10:.2f}")
p(f"  a black hole holds 4 pi G M^2/(hbar c ln 2) bits, more than one per nucleon above {hbar*c*ln2/(4*math.pi*G*mp):.3e} kg;"
  f" an Earth-mass hole holds {4*math.pi*G*M_E**2/(hbar*c*ln2):.2e} bits; Bekenstein bound for the Earth {2*math.pi*R_E*M_E*c**2/(hbar*c*ln2):.2e} bits")
p(f"  a watt on the thermal floor at T0 sets {1/eT0:.3e} bits per second")
p(f"  a civilization of 1e16 W on the floor at T0 sets one bit in each atom of the Earth in {N_E*eT0/1e16:.4e} s,"
  f" {N_E*eT0/1e16*H0:.2e} of a Hubble time")
p(f"  a receiver open to the present sky needs at least kB T0 ln 2 = {eT0*1e24:.1f} yJ per bit")
gH = lambda x: (1 + x)*math.log2(1 + x) - x*math.log2(x)
n_ph = 1e-3
p(f"  pure-loss channel at {n_ph:g} photons per mode: {gH(n_ph)/n_ph:.2f} bits per photon, {n_ph*h*c/1550e-9/gH(n_ph)*1e21:.1f} zJ per bit"
  f" at 1550 nm ({n_ph*h*c/1550e-9/gH(n_ph)/eT0:.0f} x kB T0 ln 2)")
I_P = math.sqrt(math.pi*1e26/(3*hbar))/ln2
p(f"  Pendry, 1e26 W in one channel: {I_P:.3e} bits/s, {math.log10(1e26/eT0/I_P):.2f} orders below the budget on the floor at T0"
  f" ({math.log10(1e26/eL/I_P):.2f} below the floor at 300 K)")
p(f"  Kardashev's 100 kB T_N per bit is {100/ln2:.0f} times the floor")

# =====================================================================
# Right-hand axis of Fig. 2
# =====================================================================
p("\nRight-hand axis of Fig. 2 (example operation of each level at T0, orders above kB T0 ln 2 and above the reliability reference at T0)")
for (sym, obj, op, l, m), e, b in zip(LEVELS, EFL, BFL):
    name = sym.replace("$", "").replace("^-", "-").replace("\\Omega", "Omega")
    p(f"  {name:8s} {op:25s} {l:9.3e}  {e:10.3e}  B_floor {b:+7.3f}   {math.log10(e/eT0):6.2f} / {math.log10(e/eR0):6.2f}")
p(f"  IV-, electron switch     B_floor {Bof(eps0):+7.3f}")

# =====================================================================
# Numbers of Sec. IV D (power from the levels below the atom, Table III)
# =====================================================================
def isco_eta(a):
    """1 - E/mu at the innermost stable circular orbit of a Kerr hole of spin a, prograde (Bardeen, Press and Teukolsky 1972)."""
    z1 = 1 + (1 - a*a)**(1/3)*((1 + a)**(1/3) + (1 - a)**(1/3))
    z2 = math.sqrt(3*a*a + z1*z1)
    r = 3 + z2 - math.sqrt((3 - z1)*(3 + z1 + 2*z2))
    return 1 - (r**1.5 - 2*r**0.5 + a)/(r**0.75*math.sqrt(r**1.5 - 3*r**0.5 + 2*a))
MeVu = 931.49410242
eta_rows = [("H2 + O2 combustion (571.66 kJ per 36.03 g)", 571.66e3/36.03e-3/c**2),
            ("235U fission (202.5 MeV, 236.05 u)", 202.5/((235.0439299 + 1.00866491595)*MeVu)),
            ("D-T fusion (17.589 MeV, 5.030 u)", 17.589/((2.01410177812 + 3.0160492779)*MeVu)),
            ("H to 4He fusion (atomic masses)", (4*1.00782503223 - 4.00260325413)/(4*1.00782503223)),
            ("accretion, a = 0", isco_eta(0.0)),
            ("spin energy, a -> 1", 1 - 1/math.sqrt(2)),
            ("accretion, a = 0.998", isco_eta(0.998)),
            ("evaporation, annihilation", 1.0)]
p("\nTable III (fraction of rest energy released)")
for name, eta in eta_rows:
    p(f"  {name:44s} eta = {eta:.3e}  K_eta = {math.log10(eta)/10:+.3f}")
eta_chem, eta_pp = eta_rows[0][1], eta_rows[3][1]
p(f"  hydrogen combustion to hydrogen fusion: {math.log10(eta_pp/eta_chem)/10:+.3f} in K; to complete conversion: {-math.log10(eta_chem)/10:+.3f}")
p(f"  fossil fuels, 517.7 of 600.3 EJ at eta = 1.1e-10: Mdot_f = {M_fos:.2e} kg/s, K_f = {Kof(M_fos*c**2):.3f},"
  f" K_eta = {math.log10(eta_fos)/10:+.3f}, K = {Kof(P_fos):.3f}")
M_sun = Lsun/(eta_pp*c**2)
p(f"  Sun: {M_sun:.2e} kg/s of hydrogen, K_f = {Kof(M_sun*c**2):.3f}, K_eta = {math.log10(eta_pp)/10:+.3f}, K = {Kof(Lsun):.3f}")
p(f"  nucleon-scale Type II: Omega = {1e26/Eloc(1e-15, mp):.3e} 1/s, {math.log10(Eloc(1e-15, mp)/eT0):.2f} orders fewer than on the thermal floor at T0")
p(f"  black hole of 1 kg: Hawking temperature {hbar*c**3/(8*math.pi*G*kB):.3e} K, {4*math.pi*G/(hbar*c*ln2):.4e} bits")
m_g, A_g, w_g, Q_g = 1.0, 1e-9, 2*math.pi*1e9, 1e4   # the element of the gravitational phased array (entry h1_gpa)
P_g, E_g, e_g = (16/15)*G*m_g**2*A_g**4*w_g**6/c**5, 0.5*m_g*w_g**2*A_g**2, h*2*w_g/(2*math.pi)
p(f"  gravitational phased array element (1 kg at 1 GHz and 1 nm, Q = 1e4): radiates {P_g:.3e} W at 2 GHz, graviton {e_g:.3e} J"
  f" ({e_g/eT0:.4f} of kB T0 ln 2; {e_g/2/eT0:.4f} for a graviton of 1 GHz), stores {E_g:.3g} J, drive {w_g*E_g/Q_g:.3e} W,"
  f" {w_g*E_g/Q_g*e_g/P_g:.3e} J of drive per graviton ({F_EL*w_g*E_g/Q_g*e_g/P_g:.3e} J primary), peak acceleration"
  f" {w_g**2*A_g/9.80665:.2e} g")
# a stack of free sapphire plates of 0.1 kg in all, each half an acoustic wavelength thick at 11.1 km/s along the c axis,
# vibrating in phase in the thickness mode u = A sin(pi z/d) with a surface amplitude of 1 nm, changes int rho z^2 dV by
# 4 M A d/pi^2, first order in A, and radiates G w^6 (4 M A d/pi^2)^2/(15 c^5) at 1 GHz; it stores M w^2 A^2/4 (Section S1)
M_s, d_s = 0.1, 11100/(2*1e9)
P_s, E_s = G*w_g**6*(4*M_s*A_g*d_s/math.pi**2)**2/(15*c**5), M_s*w_g**2*A_g**2/4
e_s = w_g*E_s/Q_g*h*1e9/P_s                           # drive per graviton of 1 GHz
p(f"  stack of sapphire plates (0.1 kg, {d_s*1e6:.2f} um thick, thickness mode at 1 GHz and 1 nm, Q = 1e4): radiates {P_s:.3e} W"
  f" at 1 GHz, stores {E_s:.3g} J, peak strain {math.pi*A_g/d_s:.2e}, {e_s:.3e} J of drive per graviton ({F_EL*e_s:.3e} J"
  f" primary, {math.log10(F_EL*e_s/eT0):.2f} orders above kB T0 ln 2, against {math.log10(F_EL*w_g*E_g/Q_g*e_g/P_g/eT0):.2f}"
  f" for the element)")

# =====================================================================
# Sec. VI and Table IV (assumptions and scope)
# =====================================================================
p("\nSec. VI and Table IV (assumptions and scope)")
PPl = c**5/G
p(f"  c^5/G = {PPl:.4g} W, K = {Kof(PPl):.3f}; c^5/4G = {PPl/4:.3g} W, K = {Kof(PPl/4):.3f}; 1e6 W is {1e6/PPl:.3e} of c^5/G")
Lam = 3*H_L**2/c**2
p(f"  H_L = {H_L:.3e} 1/s, Lambda = {Lam:.3e} 1/m^2, T_dS = {T_dS:.3e} K, de Sitter supremum B = {Bfl(T_dS):+.3f}")
S_dS, M_H = 3*math.pi/(Lam*lP**2), c**3/(2*G*H_L)
p(f"  3 pi/(Lambda lP^2) = {S_dS:.3e}, or {S_dS/ln2:.3e} bits (ln of the bit count {math.log(S_dS/ln2):.1f}); Hubble mass {M_H:.3e} kg,"
  f" M_H c^2/(kB T_dS ln 2) = {M_H*c**2/(kB*T_dS*ln2):.3e}")
A_H = 4*math.pi*(c/H_L)**2
T_I = (1e16/(sig*A_H))**0.25
p(f"  pi/(Lambda lP^2) = {S_dS/3:.3e}, a third of the entropy of the horizon, the most that a black hole of the largest mass can take in")
p(f"  Bekenstein bound 2 pi R E/(hbar c) for M_H c^2 within c/H_L: {2*math.pi*(c/H_L)*M_H*c**2/(hbar*c):.3e}")
p(f"  horizon area {A_H:.3e} m^2; 1e16 W radiated at {T_I:.3e} K, B = {Bfl(T_I):+.3f}")
M_N = c**3/(3*math.sqrt(3)*G*H_L)
p(f"  largest uncharged, non-rotating hole in de Sitter space (Nariai) {M_N:.3e} kg, at sqrt(3) T_dS = {math.sqrt(3)*T_dS:.3e} K (Bousso and Hawking 1996), kB T ln 2 ="
  f" {kB*math.sqrt(3)*T_dS*ln2:.3e} J, B = {Bof(kB*math.sqrt(3)*T_dS*ln2):+.3f}; Margolus-Levitin rate of M_N, 2 M_N c^2/(pi hbar) = {2*M_N*c**2/(math.pi*hbar):.3e} per s,"
  f" Xi = {0.1*math.log10(2*M_N*c**2/(math.pi*hbar)/(1e6/eT0)):.3f}; M_N c^2 spent at c^5/4G in {M_N*c**2/(c**5/(4*G)):.3e} s")
p(f"  208Pb confined to 1 fm: {Eloc(1e-15, m_Pb):.3e} J, B_floor = {Bof(Eloc(1e-15, m_Pb)):+.3f}, {math.log10(Eloc(1e-15, m_Pb)/eT0):.3f} orders"
  f" above kB T0 ln 2 (nucleon {Bof(Eloc(1e-15, mp)):+.3f}, {math.log10(Eloc(1e-15, mp)/eT0):.2f} orders)")
p(f"  208Pb edge of the thermal floor {lcross(eT0, m_Pb)*1e12:.2f} pm at T0, {lcross(eL, m_Pb)*1e12:.2f} pm at 300 K")
p(f"  Table IV: coldest sink {Bfl(T0):+.2f} into the present sky and {Bfl(T_dS):+.2f} in de Sitter space; model values"
  f" B_floor = {Bof(Eloc(1e-15, mp)):+.2f} and {Bof(Eloc(1e-18, 0)):+.2f}; Omega-minus at B = {Bof(Eloc(lP, 0)):+.2f}")
p(f"  VI-minus to Planck length: {math.log10(1e-18/lP):.2f} orders")
print_fig4()
p("done")


==> anc/code/figures/make_figures_output.txt <==
  Fig. 2(b): K_max = 4.596, B_dS = 3.009, B_N = 2.985, B_sun = 0.765, Xi of the ultimate technology = 7.581
Unit and references of the scale
  unit of B kB T0 ln 2 (T0 = 2.725 K) = 2.6078e-23 J; Omega_0 = 1e6 W / kB T0 ln 2 = 3.8346e+28 1/s, log10 Omega_0 = 28.5837; Xi = (1/10) log10(Omega/Omega_0)
  B_floor = (1/10) log10(T0/T) at T0 +0.0000, 300 K -0.20418, 255 K -0.1971, 3 K -0.0042, 2 T0 (z = 1) -0.0301, de Sitter +3.0093 (T_dS = 2.198e-30 K)
  colder radiators than 300 K can add at most 0.204 to B for heat radiated into the present sky
  least I-minus length hbar c/(kB T0 ln 2) = 1.212 mm; peak wavelength of the background (Wien, per wavelength) 1.063 mm
  Kardashev's own values K = 0.66, 2.06, 3.16 (4e12, 4e26, 4e37 W); counting a monomer out of 20 log2 20 = 4.32

Reliability reference kB T ln(nu0/H0)
  nu0 = 1e+13 1/s, 1/H0 = 4.5782e+17 s, nu0/H0 = 4.578e+30, H0/nu0 = 2.18e-31; ln(nu0/H0) = 70.599 kB T
  at 300 K 2.9242e-19 J, B = -0.4050; at T0 2.6561e-21 J, B = -0.2008; factor above the floor 101.9, 2.01 orders; B_R - B_floor = -0.2008 at any temperature
  persistence for 1 s needs ln(nu0 x 1 s) = 29.9 kB T
  variants: age 4.354e+17 s gives 70.55; 1/H_L gives 70.79; nu0 = 1e12 and 1e14 give 68.30 and 72.90; Eyring kB T/h at 300 K 70.13, at T0 65.43
  own operation count over 1/H0: humanity on the reference at 300 K, ln N = 113.9 (dB 0.021); Type III on the reference at T0, ln N = 170.9 (dB 0.038); never err in 4.77e122 operations, 282.5 kB T (dB 0.060)
  electron switch 6.104e-19 J is 2.09 times the reference at 300 K and 230 times the reference at T0; B = -0.4369, -0.2328 relative to the floor at 300 K

Table I at T0 = 2.725 K on the thermal floor (orders above kB T0 ln 2 = -10 B_floor, and above the reliability reference at T0)
  level    operation                  l [m]      carrier     eps [J]     orders   B_floor   orders/ref
  I-       set a switch or position   1.212e-03  any          2.608e-23    0.000   +0.0000    -2.008
  II-      add a monomer              2.000e-09  monomer      2.608e-23    0.000   +0.0000    -2.008
  III-     make or break a bond       1.000e-09  molecule     2.608e-23    0.000   +0.0000    -2.008
  IV-      place an atom              1.000e-10  atom         2.608e-23    0.000   +0.0000    -2.008
  IV-      switch an electron         1.000e-10  electron     6.104e-19    4.369   -0.4369     2.361
  V-       set a nuclear spin         1.000e-15  nucleus      2.608e-23    0.000   +0.0000    -2.008
  V-       add a nucleon              1.000e-15  nucleon      3.289e-12   11.101   -1.1101     9.093
  VI-      set an electron spin       1.000e-18  electron     2.608e-23    0.000   +0.0000    -2.008
  VI-      create a particle          1.000e-18  massless     3.162e-08   15.084   -1.5084    13.076
  Omega-   none identified            1.616e-35  massless     1.956e+09   31.875   -3.1875    29.867
  IV- electron, exact isothermal work at T0 4.5185e-18 J, 5.239 orders, B = -0.5239, 7.4022 times Eloc
  II- and III- with the lightest carrier (a nucleon) have Eloc = 0.032 and 0.127 kB T0 ln 2, so any monomer or molecule is on the floor
  ENIAC per operation at the device 0.903 J is 22.54 orders above kB T0 ln 2 (3.46e+22), 20.50 above kB T ln 2 at 300 K (3.15e+20)

Thermal floor of atoms and exact work of confinement
  at T0 an atom keeps the thermal floor at 0.1 nm by Eq. (Eloc) if heavier than 12.84 u
  1H    at 0.1 nm, T0: Eloc 3.323e-22 J = 12.741 kB T0 ln 2; exact work 94.31 kB T0 ln 2 (65.373 kB T0); heat 0.000 kB T0 ln 2; edge of the floor 356.9 pm
  12C   at 0.1 nm, T0: Eloc 2.791e-23 J = 1.070 kB T0 ln 2; exact work 7.93 kB T0 ln 2 (5.495 kB T0); heat 0.038 kB T0 ln 2; edge of the floor 103.4 pm
  28Si  at 0.1 nm, T0: Eloc 1.197e-23 J = 0.459 kB T0 ln 2; exact work 3.53 kB T0 ln 2 (2.447 kB T0); heat 0.442 kB T0 ln 2; edge of the floor 67.7 pm
  208Pb at 0.1 nm, T0: Eloc 1.610e-24 J = 0.062 kB T0 ln 2; exact work 1.37 kB T0 ln 2 (0.947 kB T0); heat 1.111 kB T0 ln 2; edge of the floor 24.8 pm
  largest heat released in confining an electron, over all lengths at T0: 1.1152 kB T0 ln 2
  electron exact work at 1.5, 10, 20 nm, T0 (x kB T0 ln 2): 770.1, 17.33, 4.40
  electron exact work at 1.5, 10, 20 nm, 300 K (x kB T ln 2): 7.01, 1.185, 1.084; departure from the floor in B at 10 and 20 nm -0.0074, -0.0035
  thermal de Broglie wavelength at T0: electron 45.2 nm, 1H 1.05 nm, 28Si 200 pm; at 300 K electron 4.30 nm, 28Si 19.1 pm
  crossovers of Eq. (Eloc)             at 300 K        at T0
    electron, thermal floor             1.458 nm      15.30 nm
    electron, reliability reference     0.144 nm       1.52 nm
    massless, thermal floor             11.01 um      1.212 mm
    massless, reliability reference       108 nm       11.9 um
    nucleon, thermal floor               34.0 pm      357.0 pm
    electron at 4 K, thermal floor      12.63 nm
  WKB, electron width for a probability H0/nu0 = 2.2e-31 through 70.6 kB T at 300 K: 5.10 nm, with 0.19 m_e 11.7 nm

Table II (B and Xi in units of kB T0 ln 2, T0 = 2.725 K; Xi computed before rounding)
    row                                                              P [W]   eps [J] Omega [1/s]       K        B       Xi
  Humanity before 1950, with food and feed
    1 CE, processing, abacus, per operation (proxy)               8.83e+10  1.22e+01   7.225e+09  +0.495   -2.367   -1.872
    793, storage, scribe, per bit                                 1.14e+11  2.92e+01   3.910e+09  +0.506   -2.405   -1.899
    1455, storage, Gutenberg press, per bit (proxy)               1.99e+11  2.24e-01   8.899e+11  +0.530   -2.193   -1.663
    1795, transfer, Chappe telegraph, per bit                     6.02e+11  1.75e+03   3.445e+08  +0.578   -2.583   -2.005
    1804, construction, Jacquard loom, per warp thread (proxy)    6.33e+11  6.09e-01   1.039e+12  +0.580   -2.237   -1.657
    1856, processing, arithmometer, per operation                 9.34e+11  3.83e+00   2.438e+11  +0.597   -2.317   -1.720
    1860, transfer, printing telegraph, per bit                   9.64e+11  8.84e+00   1.090e+11  +0.598   -2.353   -1.755
    1913, processing, Comptometer, per operation                  2.32e+12  2.21e+00   1.048e+12  +0.637   -2.293   -1.656
    1929, storage, rotary press, per bit                          2.78e+12  4.18e-03   6.646e+14  +0.644   -2.021   -1.376
  Humanity since 1950, total energy supply
    1950, processing, ENIAC, per operation                        3.19e+12  3.16e+00   1.010e+12  +0.650   -2.308   -1.658
    2025, processing, El Capitan, per operation                   1.90e+13  5.90e-13   3.226e+25  +0.728   -1.035   -0.308
    2025, processing, 32-bit addition, per operation              1.90e+13  2.16e-15   8.822e+27  +0.728   -0.792   -0.064
    2025, processing, gate switching                              1.90e+13  1.49e-15   1.272e+28  +0.728   -0.776   -0.048
    2025, processing, projected quantum computer, per reset       1.90e+13  2.87e-05   6.616e+17  +0.728   -1.804   -1.076
    2025, storage, solid-state drive, per bit                     1.90e+13  1.01e-09   1.880e+22  +0.728   -1.359   -0.631
    2025, transfer, optical module, per bit                       1.90e+13  4.89e-11   3.892e+23  +0.728   -1.227   -0.499
    2025, construction, ribosome on designed mRNA, per bit        1.90e+13  1.04e-18   1.829e+31  +0.728   -0.460   +0.268
    2025, construction, polymerase on designed template, per bit  1.90e+13  3.72e-18   5.114e+30  +0.728   -0.515   +0.212
    2025, construction, chip fabrication, per transistor          1.90e+13  1.66e-03   1.143e+16  +0.728   -1.980   -1.253
    2025, reliability reference, 300 K                            1.90e+13  2.92e-19   6.505e+31  +0.728   -0.405   +0.323
    2025, thermal floor, 300 K                                    1.90e+13  2.87e-21   6.626e+33  +0.728   -0.204   +0.524
  Hypothetical civilizations
    Type I, thermal floor, 2.725 K (supremum)                     1.00e+16  2.61e-23   3.835e+38  +1.000   +0.000   +1.000
    Type II, nucleon confinement at 1 fm (model value)            1.00e+26  3.29e-12   3.041e+37  +2.000   -1.110   +0.890
    Type II, Matrioshka brain, per processor operation            1.00e+26  1.00e-16   1.000e+42  +2.000   -0.658   +1.342
    Type II, electron confinement at 0.1 nm (model value)         1.00e+26  6.10e-19   1.638e+44  +2.000   -0.437   +1.563
    Type II, thermal floor, 300 K                                 1.00e+26  2.87e-21   3.483e+46  +2.000   -0.204   +1.796
    Type II, programmable quantum field, 2.725 K (supremum)       1.00e+26  2.61e-23   3.835e+48  +2.000   +0.000   +2.000
    Type III, thermal floor, 2.725 K (supremum)                   1.00e+36  2.61e-23   3.835e+58  +3.000   +0.000   +3.000
    Ultimate technology, c^5/4G, black-hole sink                  9.07e+51  3.64e-53  2.490e+104  +4.596   +2.985   +7.581

Table S1, systems at their own power (panel: the panel that labels the point, 3a for Fig. 2(a) of the article, 3b for Fig. S1, 4a and 4b for Fig. S2(a) and (b), 5a and 5b for Fig. S3(a) and (b); Omega and eps per operation, each bit of a result for processing)
  key            class         status         P F [W]    eps [J] Omega [1/s]       K        B       Xi  panel  source
  arithmometer   processing    built         2.035e+02  3.829e+00   5.315e+01  -0.369   -2.317   -2.686  3b     builder1856arithmometer,horsburgh1914modern,herrmann2024compendium
  p1_holl        processing    built         2.035e+02  2.141e+01   9.504e+00  -0.369   -2.391   -2.761  3b     martin1891counting,herrmann2024compendium
  p1_compt       processing    built         1.058e+02  2.212e+00   4.784e+01  -0.398   -2.293   -2.690  3b     felttarrant1913rapid,horsburgh1914modern,boys1901comptometer,herrmann2024compendium
  p1_z3          processing    built         1.400e+04  5.091e+02   2.750e+01  -0.185   -2.529   -2.714  3b     zuse2026z3,rojas1997konrad
  p1_abc         processing    built         3.500e+03  2.333e+00   1.500e+03  -0.246   -2.295   -2.541  3b     gustafson1998reconstruction
  harvard        processing    built         8.750e+04  3.436e+02   2.547e+02  -0.106   -2.512   -2.618  3b     blachman1953survey,harvard1946manual
  eniac          processing    built         5.250e+05  3.161e+00   1.661e+05  -0.028   -2.308   -2.336  3b     wardept1946eniac
  soroban        processing    built         1.221e+02  1.222e+01   9.992e+00  -0.391   -2.367   -2.758  3b     kojima1954japanese,herrmann2024compendium
  p1_edsac       processing    built         5.250e+04  2.250e+00   2.333e+04  -0.128   -2.294   -2.422  3b     blachman1953survey
  univac         processing    built         3.720e+05  5.345e+00   6.960e+04  -0.043   -2.331   -2.374  3b     weik1961third
  p1_ias         processing    built         4.500e+04  6.975e-02   6.452e+05  -0.135   -2.143   -2.277  3b     blachman1953survey,weik1955survey
  p1_ww1         processing    built         3.150e+05  4.331e-01   7.273e+05  -0.050   -2.222   -2.272  3b     weik1955survey,weik1961third,chm1953whirlwind
  g6_ibm701      processing    built         2.400e+05  4.000e-01   6.000e+05  -0.062   -2.219   -2.281  3b     blachman1953survey,weik1955survey
  g6_ibm650      processing    built         4.500e+04  1.300e+00   3.460e+04  -0.135   -2.270   -2.404  3b     weik1961third,weik1955survey,ibm1958general650,ibm2026ibm650
  ibm704         processing    built         1.713e+05  1.142e-01   1.500e+06  -0.077   -2.164   -2.241  3b     weik1961third
  p1_tx0         processing    built         3.000e+04  2.008e-02   1.494e+06  -0.152   -2.089   -2.241  3b     weik1961third,chm1956timeline
  p1_lgp30       processing    built         3.450e+03  2.448e-01   1.409e+04  -0.246   -2.197   -2.443  3b     weik1961third,chm1956timeline
  p1_sage        processing    built         2.250e+06  8.438e-01   2.667e+06  +0.035   -2.251   -2.216  3b     weik1961third,chm1958sage
  p1_ibm1401     processing    built         8.640e+03  9.753e-02   8.858e+04  -0.206   -2.157   -2.364  3b     weik1961third,ibm2026ibm1401
  p1_ibm7090     processing    built         8.400e+04  1.017e-02   8.257e+06  -0.108   -2.059   -2.167  3b     weik1961third
  p1_larc        processing    built         5.010e+05  5.027e-02   9.966e+06  -0.030   -2.129   -2.159  3b     weik1961third
  p2_pdp1        processing    built         5.610e+03  3.117e-03   1.800e+06  -0.225   -2.008   -2.233  3b     dec1962pdp1maint,dec1960programmed
  s2_core7302    processing    built         1.356e+04  8.210e-04   1.651e+07  -0.187   -1.950   -2.137  3b     ibm1964installation,ibm1960general
  p2_stretch     processing    built         3.000e+05  7.031e-03   4.267e+07  -0.052   -2.043   -2.095  3b     weik1961third,ibm1961stretch
  cdc6600        processing    built         1.302e+05  7.233e-04   1.800e+08  -0.089   -1.944   -2.033  3b     cdc1965siteprep,chm1964cdc6600
  p2_s360m30     processing    built         8.792e+03  1.072e-02   8.205e+05  -0.206   -2.061   -2.267  3b     ibm1974s360physplan,ibm1971s360m30
  p2_pdp8        processing    built         2.340e+03  5.850e-04   4.000e+06  -0.263   -1.935   -2.198  3b     dec1966pdp8
  g6_s360m65     processing    built         3.614e+04  1.581e-03   2.286e+07  -0.144   -1.978   -2.122  3b     ibm1974s360physplan,ibm1966s36065,chm2026s360m65
  agc            processing    built         1.650e+02  2.574e-04   6.410e+05  -0.378   -1.899   -2.278  3b     hall1972mitrole
  g6_besm6       processing    built         9.000e+04  1.875e-03   4.800e+07  -0.105   -1.986   -2.090  3b     compmuseum2026besm6,bre2026besm6
  p2_cdc7600     processing    built         2.550e+05  1.207e-03   2.112e+08  -0.059   -1.967   -2.026  3b     cdc1976cyber76,dongarra2014performance
  p2_pdp1120     processing    built         1.200e+03  1.725e-04   6.957e+06  -0.292   -1.882   -2.174  3b     dec1971pdp1120
  s2_i1103       processing    built         1.200e+00  6.960e-07   1.724e+06  -0.592   -1.643   -2.235  4a     intel1973memory,chm2026semiconductors
  i4004          processing    built         1.350e+00  3.645e-06   3.704e+05  -0.587   -1.715   -2.302  4a     intel1973mcs4
  p2_hp35        processing    built         1.500e+00  2.709e-03   5.537e+02  -0.582   -2.002   -2.584  3b     liljenwall1972packaging
  g2_i8008       processing    built         1.260e+00  3.150e-06   4.000e+05  -0.590   -1.708   -2.298  4a     intel1972i8008
  p4_i8080a      processing    built         2.340e+00  5.616e-07   4.167e+06  -0.563   -1.633   -2.196  4a     intel1975mcs80
  p4_tms1000     processing    built         2.700e-01  1.012e-06   2.667e+05  -0.657   -1.659   -2.316  4a     ti1975tms1000
  g1_illiac4     processing    built         3.600e+06  1.023e-03   3.520e+09  +0.056   -1.959   -1.904  3b     hord1982illiac
  cray1          processing    built         3.450e+05  3.906e-05   8.832e+09  -0.046   -1.818   -1.864  3b     russell1978cray
  p4_mos6502     processing    built         7.500e-01  1.875e-07   4.000e+06  -0.612   -1.586   -2.198  4a     mos1976mcs6500
  p4_i8086       processing    built         5.100e+00  1.912e-07   2.667e+07  -0.529   -1.587   -2.116  4a     intel1979i8086,intel2026quickrefyear
  p2_ibmpc       processing    built         1.905e+02  1.997e-05   9.540e+06  -0.372   -1.788   -2.160  3b     ibm1981pctechref,intel1979mcs86
  p4_cdp1802     processing    built         3.000e-02  1.875e-08   1.600e+06  -0.752   -1.486   -2.238  4a     rca1982cmos
  p2_cray2       processing    built         5.400e+05  6.882e-06   7.846e+10  -0.027   -1.742   -1.769  3b     cray1982cray2,dongarra2014performance
  p4_i80386      processing    built         5.550e+00  2.168e-08   2.560e+08  -0.526   -1.492   -2.018  4a     intel1986introduction,intel2026quickrefyear
  p2_cm2         processing    built         8.400e+04  5.250e-07   1.600e+11  -0.108   -1.630   -1.738  3b     tmc1987cm2
  p4_i486        processing    built         9.750e+00  1.219e-08   8.000e+08  -0.501   -1.467   -1.968  4a     intel1989i486,intel2026quickrefyear
  p4_arm2        processing    built         3.000e-01  9.375e-10   3.200e+08  -0.652   -1.356   -2.008  4a     vlsi1990acorn
  g1_ymp1990     processing    built         3.600e+05  2.624e-06   1.372e+11  -0.044   -1.700   -1.745  3b     ncar2026shavano,dongarra2014performance
  g6_de2         processing    built         2.686e+02  2.981e+00   9.011e+01  -0.357   -2.306   -2.663  3b     swade2020difference,herrmann2024compendium
  p4_pentium     processing    built         3.900e+01  9.233e-09   4.224e+09  -0.441   -1.455   -1.896  4a     intel1993pentium,intel2026quickrefyear
  g1_cm5         processing    built         2.895e+05  1.488e-07   1.946e+12  -0.054   -1.576   -1.629  3b     tmc1993cm5,top500jun1993
  g1_cray3       processing    built         2.700e+05  1.099e-06   2.458e+11  -0.057   -1.662   -1.719  3b     ccc1993cray3,ncar2026graywolf
  g2_ppro        processing    built         8.190e+01  4.266e-09   1.920e+10  -0.409   -1.421   -1.830  4a     intel1995pentiumpro
  p2_nwt         processing    built         1.494e+06  1.019e-07   1.466e+13  +0.017   -1.559   -1.542  3b     top500nov1996
  p2_c90ncar     processing    built         1.480e+06  2.146e-06   6.899e+11  +0.017   -1.692   -1.674  3b     ncar2026antero2,dongarra2014performance
  p4_pic16c71    processing    built         2.970e-02  3.713e-09   8.000e+06  -0.753   -1.415   -2.168  4a     microchip1996pic16c7x
  ascired        processing    built         2.400e+06  2.803e-08   8.563e+13  +0.038   -1.503   -1.465  3b     top500nov1997,christon1997ascired
  p2_origin2k    processing    built         1.533e+05  5.951e-08   2.576e+12  -0.081   -1.536   -1.617  3b     top500jun1998,ncar2026ute
  p4_alpha164    processing    built         1.080e+02  9.743e-10   1.108e+11  -0.397   -1.357   -1.754  4a     digital1998alpha
  p2_asciwhite   processing    built         9.000e+06  2.848e-08   3.160e+14  +0.095   -1.504   -1.408  3b     top500nov2000,llnl2026white
  p4_msp430      processing    built         1.848e-03  1.155e-10   1.600e+07  -0.873   -1.265   -2.138  4a     ti2018msp430f149
  p3_es2002      processing    built         9.600e+06  4.183e-09   2.295e+15  +0.098   -1.421   -1.322  3b     top500jun2002
  cortex         processing    built         8.900e+00  3.346e-13   2.660e+13  -0.505   -1.011   -1.516  4a     lennie2003cost
  p4_mpc7455     processing    built         4.500e+01  4.687e-10   9.600e+10  -0.435   -1.325   -1.760  4a     motorola2003mpc7455
  g2_c2d         processing    built         1.950e+02  1.587e-10   1.229e+12  -0.371   -1.278   -1.649  4a     intel2007core2duo,doweck2006inside
  g1_bgl2007     processing    built         6.987e+06  2.283e-10   3.060e+16  +0.084   -1.294   -1.210  3b     top500nov2007
  roadrunner     processing    built         7.035e+06  1.071e-10   6.566e+16  +0.085   -1.261   -1.177  3b     top500jun2008
  p4_atmega      processing    built         1.380e-01  1.078e-09   1.280e+08  -0.686   -1.362   -2.048  4a     atmel2015atmega328p
  p5_c1060       processing    built         5.634e+02  1.887e-11   2.986e+13  -0.325   -1.186   -1.511  4a     nvidia2010c1060,nvidia2009personal,nvidia2008c1060
  p3_jaguar09    processing    built         2.085e+07  1.852e-10   1.126e+17  +0.132   -1.285   -1.153  3b     top500nov2009
  p3_qpace2009   processing    built         1.710e+05  6.212e-11   2.753e+15  -0.077   -1.238   -1.314  3b     top5002009qpace,baier2009qpace
  g1_th1a2010    processing    built         9.292e+06  5.658e-11   1.642e+17  +0.097   -1.234   -1.137  3b     top500nov2010
  p3_kcomp2011   processing    built         2.912e+07  4.329e-11   6.726e+17  +0.146   -1.222   -1.076  3b     top500nov2011
  p8_mousectx    processing    built         8.876e-03  8.104e-14   1.095e+11  -0.805   -0.949   -1.754  4a     herculanohouzel2011scaling,attwell2001energy
  g2_m2090       processing    built         5.175e+02  1.215e-11   4.259e+13  -0.329   -1.167   -1.495  4a     nvidia2011m2090,nvidia2011m2090board
  p5_k20x        processing    built         5.405e+02  4.276e-12   1.264e+14  -0.327   -1.121   -1.448  4a     nvidia2012k20x,nvidia2013kseries
  g1_titan2012   processing    built         1.888e+07  1.677e-11   1.126e+18  +0.128   -1.181   -1.053  3b     top500nov2012
  g2_e52690      processing    built         3.105e+02  2.614e-11   1.188e+13  -0.351   -1.200   -1.551  4a     intel2026arke52690,top5002026sgiice
  p3_th2_2013    processing    built         4.096e+07  1.890e-11   2.167e+18  +0.161   -1.186   -1.025  3b     top500jun2013
  p3_tsubkfc13   processing    built         6.394e+04  7.980e-12   8.012e+15  -0.119   -1.149   -1.268  3b     green500nov2013
  p7_dwave2      processing    built         3.680e+04  6.621e-03   5.558e+06  -0.143   -2.040   -2.184  3b     dwave2017computational,ronnow2014defining
  truenorth      processing    built         1.656e-01  5.980e-11   2.769e+09  -0.678   -1.236   -1.914  4a     merolla2014million
  p6_neurogrid   processing    built         7.130e+00  2.163e-09   3.296e+09  -0.515   -1.392   -1.907  4a     benjamin2014neurogrid
  g2_k80         processing    built         6.900e+02  2.467e-12   2.797e+14  -0.316   -1.098   -1.414  4a     nvidia2014unveils,nvidia2015k80
  p5_tpu1        processing    built         1.725e+02  2.344e-13   7.360e+14  -0.376   -0.995   -1.372  4a     jouppi2017datacenter,jouppi2021ten
  g1_shoubu15    processing    built         1.157e+05  5.111e-12   2.264e+16  -0.094   -1.129   -1.223  3b     green500jun2015
  p3_taihu2016   processing    built         3.535e+07  5.939e-12   5.953e+18  +0.155   -1.136   -0.981  3b     top500jun2016
  p3_saturnv16   processing    built         8.038e+05  3.798e-12   2.116e+17  -0.009   -1.116   -1.126  3b     green500nov2016
  p5_p100        processing    built         6.900e+02  2.034e-12   3.392e+14  -0.316   -1.089   -1.405  4a     nvidia2016p100
  hbm            processing    built         1.870e+01  9.131e-12   2.048e+12  -0.473   -1.154   -1.627  4a     oconnor2017fine
  p5_v100        processing    built         6.900e+02  3.450e-13   2.000e+15  -0.316   -1.012   -1.328  4a     nvidia2017volta
  g2_tpu2        processing    built         6.440e+02  8.750e-13   7.360e+14  -0.319   -1.053   -1.372  4a     jouppi2021ten
  p3_summit2018  processing    built         2.025e+07  2.588e-12   7.827e+18  +0.131   -1.100   -0.969  3b     top500jun2018
  p5_jxavier     processing    built         6.900e+01  5.998e-13   1.150e+14  -0.416   -1.036   -1.452  4a     franklin2018jetson,nvidia2024jetson
  p6_odin        processing    built         1.097e-03  2.926e-11   3.750e+07  -0.896   -1.205   -2.101  4a     frenkel2019odin
  p5_edgetpu     processing    built         4.600e+00  1.437e-13   3.200e+13  -0.534   -0.974   -1.508  4a     google2020frequently,google2020tensorflow,rutledge2019introducing
  p6_spinnaker   processing    built         1.363e+03  1.459e-06   9.343e+08  -0.287   -1.675   -1.961  3b     rhodes2020realtime
  p7_sycamore    processing    built         5.980e+04  2.257e-01   2.650e+05  -0.122   -2.194   -2.316  3b     arute2019quantum
  g2_epyc7742    processing    built         5.175e+02  3.510e-12   1.475e+14  -0.329   -1.113   -1.442  4a     amd2020epyc7002,top5002026hawk,amd2019epyc
  fugaku         processing    built         6.517e+07  2.451e-12   2.659e+19  +0.181   -1.097   -0.916  3b     top500jun2020
  p5_a100        processing    built         9.200e+02  1.843e-13   4.992e+15  -0.304   -0.985   -1.289  4a     nvidia2021a100,jouppi2023tpu
  p5_tpu4        processing    built         4.416e+02  1.004e-13   4.400e+15  -0.335   -0.959   -1.294  4a     jouppi2023tpu
  g1_mn3_2020    processing    built         1.771e+05  1.708e-12   1.037e+17  -0.075   -1.082   -1.157  3b     green500jun2020
  p4_rp2040      processing    built         5.971e-02  9.329e-12   6.400e+09  -0.722   -1.155   -1.878  4a     raspberrypi2025rp2040
  p4_i12900k     processing    built         2.875e+02  1.800e-11   1.597e+13  -0.354   -1.184   -1.538  4a     intel2026ark12900k,intel2024optimization
  p6_aqfpchip    processing    built         1.610e+04  6.204e-09   2.595e+12  -0.179   -1.438   -1.617  3b     ayala2021mana,shi2026f70
  g2_mi250x      processing    built         1.288e+03  2.103e-13   6.125e+15  -0.289   -0.991   -1.280  4a     amd2021mi200
  frontier       processing    built         4.853e+07  6.881e-13   7.053e+19  +0.169   -1.042   -0.874  3b     top500jun2022
  mcu            processing    built         7.216e-03  2.349e-12   3.072e+09  -0.814   -1.095   -1.910  4a     ambiq2025apollo4plus
  p6_neurram     processing    built         1.084e-01  3.594e-14   3.016e+12  -0.697   -0.914   -1.610  4a     wan2022compute
  p7_ascella     processing    built         6.900e+03  2.875e+02   2.400e+01  -0.216   -2.504   -2.720  3b     quandela2026ascella,maring2024versatile
  p7_aquila      processing    built         1.610e+04  6.289e+00   2.560e+03  -0.179   -2.338   -2.518  3b     quera2023dual,wurtz2023aquila,aws2022amazon
  g1_frtds2022   processing    built         7.107e+05  5.784e-13   1.229e+18  -0.015   -1.035   -1.049  3b     green500jun2022
  g2_h100        processing    built         1.610e+03  1.017e-13   1.583e+16  -0.279   -0.959   -1.238  4a     nvidia2024h100,andersch2022hopper
  gate           processing    built         4.485e-06  1.495e-15   3.000e+09  -1.135   -0.776   -1.911  4a     irds2023moremoore
  p6_hermes      processing    built         1.493e+01  1.159e-13   1.288e+14  -0.483   -0.965   -1.447  4a     legallo2023mixed
  s2_ddr5        processing    built         2.300e+01  7.487e-11   3.072e+11  -0.464   -1.246   -1.710  4a     micron2023ddr5,rambus2024ddr4
  dgx            processing    built         2.346e+04  1.833e-13   1.280e+17  -0.163   -0.985   -1.148  3b     nvidia2024dgx,andersch2022hopper
  gb200          processing    built         2.760e+05  9.583e-14   2.880e+18  -0.056   -0.957   -1.012  3b     nvidia2025gb200,nvidia2026dgxgb
  llama3         processing    built         2.638e+07  2.516e-13   1.049e+20  +0.142   -0.998   -0.856  3b     grattafiori2024llama3
  dcglobal       processing    hypothetical  1.275e+11  5.897e-13   2.163e+23  +0.511   -1.035   -0.525  3a     iea2026keyquestions,top500nov2025
  btcasic        processing    built         8.384e+03  1.213e-13   6.912e+16  -0.208   -0.967   -1.174  3b     bitmain2024s21xp
  willow         processing    built         5.980e+04  1.370e-03   4.364e+07  -0.122   -1.972   -2.094  3b     acharya2025quantum,arute2019quantum
  p4_xeon6980    processing    built         1.150e+03  2.925e-12   3.932e+14  -0.294   -1.105   -1.399  4a     intel2026app,ecfr2025ccl,intel2026ark6980p
  p5_b200        processing    built         2.300e+03  6.389e-14   3.600e+16  -0.264   -0.939   -1.203  4a     nvidia2025blackwell,nvidia2024blackwell,nvidia2026hgx
  p6_halapoint   processing    built         5.980e+03  1.574e-11   3.800e+14  -0.222   -1.178   -1.400  3b     intel2024halapoint
  elcap          processing    built         6.828e+07  5.897e-13   1.158e+20  +0.183   -1.035   -0.852  3b     top500nov2025
  dwave          processing    built         2.875e+04  1.141e-03   2.519e+07  -0.154   -1.964   -2.118  3b     dwave2025advantage2,dwave2026qpuprops
  p3_kairos2025  processing    built         7.696e+04  4.908e-13   1.568e+17  -0.111   -1.027   -1.139  3b     green500nov2025,top5002025kairos
  p3_ironwood25  processing    built         2.300e+07  6.761e-14   3.402e+20  +0.136   -0.941   -0.805  3b     vahdat2025ironwood,google2026tpu7x
  p6_northpole   processing    built         6.900e+04  1.437e-13   4.800e+17  -0.116   -0.974   -1.090  3b     debole2025scalable,ibm2023northpole
  p7_pasqal      processing    built         7.302e+03  7.302e+01   1.000e+02  -0.214   -2.445   -2.658  3b     vovrosh2025resource
  g1_jupiter25   processing    built         3.633e+07  5.676e-13   6.400e+19  +0.156   -1.034   -0.878  3b     top500nov2025
  g6_iqm20       processing    built         6.900e+04  1.035e+00   6.667e+04  -0.116   -2.260   -2.376  3b     mansfield2025first
  p7_iqmrad54    processing    built         5.980e+04  2.345e+01   2.550e+03  -0.122   -2.395   -2.518  3b     iqm2026radiance,wack2021quality
  stargate       processing    projected     2.760e+09  1.725e-13   1.600e+22  +0.344   -0.982   -0.638  3b     crusoe2025abilene,nvidia2025gb200
  ftqc           processing    projected     2.875e+08  2.875e-05   1.000e+13  +0.246   -1.804   -1.558  3b     gidney2021how,parker2023estimating
  h1_fnext       processing    projected     9.200e+07  3.795e-14   2.424e+21  +0.196   -0.916   -0.720  3b     riken2026fugakunext
  qc0            processing    hypothetical  2.875e+08  6.603e-21   4.354e+28  +0.246   -0.240   +0.006  3a     landauer1961irreversibility
  dyson          processing    hypothetical  1.000e+26  2.871e-21   3.483e+46  +2.000   -0.204   +1.796  3a     wright2020dyson
  eswitch        processing    hypothetical  1.000e+26  6.104e-19   1.638e+44  +2.000   -0.437   +1.563  3a     
  matrioshka     processing    hypothetical  1.000e+26  1.000e-16   1.000e+42  +2.000   -0.658   +1.342  3a     bradbury1999matrioshka
  h1_zeus        processing    hypothetical  1.000e+10  3.846e-23   2.600e+32  +0.400   -0.017   +0.383  3a     sandberg1999physics
  h1_laptop      processing    hypothetical  4.040e+26  5.615e-15   7.195e+40  +2.061   -0.833   +1.227  3a     lloyd2000ultimate
  h1_bhcomp      processing    hypothetical  8.988e+35  2.348e+00   3.827e+35  +2.995   -2.295   +0.700  3a     lloyd2000ultimate,lloyd2004black
  h1_nanocpu     processing    hypothetical  2.300e+05  2.300e-16   1.000e+21  -0.064   -0.695   -0.758  3a     drexler1992nanosystems,bradbury1999matrioshka
  h1_meso        processing    hypothetical  6.900e-08  2.300e-17   3.000e+09  -1.316   -0.595   -1.911  4a     manipatruni2017spin
  p6_aqfpsuper   processing    hypothetical  4.600e+06  4.437e-13   1.037e+19  +0.066   -1.023   -0.957  3b     ayala2021mana
  p7_ftqcopt     processing    hypothetical  6.900e+04  6.900e-09   1.000e+13  -0.116   -1.442   -1.558  3b     fellousasiani2023optimizing,gidney2021how
  scribe793      storage       built         1.058e+02  2.924e+01   3.619e+00  -0.398   -2.405   -2.803  4b     garipzanov2016regensburg,herrmann2024compendium
  woodblock950   storage       built         2.440e+02  9.706e-01   2.514e+02  -0.361   -2.257   -2.618  4b     carter1925invention,herrmann2024compendium
  gutenberg      storage       built         6.350e+02  2.239e-01   2.836e+03  -0.320   -2.193   -2.513  4b     moran1973printing,man2002gutenberg,herrmann2024compendium
  s1_siku        storage       built         1.058e+02  2.467e+02   4.289e-01  -0.398   -2.498   -2.895  4b     wilkinson2013chinese,williams1848middle,hostetler2024reimagining,herrmann2024compendium
  s1_compositor  storage       built         1.465e+02  4.858e+01   3.016e+00  -0.383   -2.427   -2.810  4b     knight1833compositors,herrmann2024compendium
  s1_applegath   storage       built         8.475e+03  4.728e-02   1.792e+05  -0.207   -2.126   -2.333  4b     knight1833commercial,smiles1884men,americanmachinist1890coal,boyd1895petroleum,knight1833compositors,herrmann2024compendium
  hoe1873        storage       built         9.847e+04  2.424e-02   4.062e+06  -0.101   -2.097   -2.198  4b     hoe1873catalogue,americanmachinist1890coal
  s1_hollerith   storage       built         1.221e+02  3.270e+01   3.734e+00  -0.391   -2.410   -2.801  4b     martin1891counting,herrmann2024compendium
  s1_linotype    storage       built         3.425e+03  1.986e+02   1.724e+01  -0.247   -2.488   -2.735  4b     linotype1891buyers,thompson1902mechanism,lyon1900advance,rogers1925linotype,herrmann2024compendium
  typewriter     storage       built         1.058e+02  4.965e+00   2.131e+01  -0.398   -2.328   -2.726  4b     mares1909history,independent1917typewriting,herrmann2024compendium
  s1_shorthand   storage       built         1.058e+02  1.391e+00   7.608e+01  -0.398   -2.273   -2.670  4b     gregg1912boys,herrmann2024compendium
  s1_chinesetw   storage       built         1.058e+02  1.687e+01   6.271e+00  -0.398   -2.381   -2.779  4b     officeappliances1925chinese,herrmann2024compendium
  goss1929       storage       built         1.957e+05  4.183e-03   4.680e+07  -0.071   -2.021   -2.091  4b     goss1929octuple,chicagotribune1940nov26
  s1_mimeo       storage       built         1.465e+02  9.169e-03   1.598e+04  -0.383   -2.055   -2.438  4b     officemanagement1955tools,machover1967crt,mares1909history,herrmann2024compendium
  s2_ramac       storage       built         6.392e+03  1.211e-01   5.280e+04  -0.219   -2.167   -2.386  4b     ibm1959ramac,harker1981quarter,ibm1958ramac,chm2026flying,chm2026first
  s1_ibm1403     storage       built         2.638e+03  3.578e-01   7.372e+03  -0.258   -2.214   -2.472  4b     ibm1968system360,ibm1972ibm1403,ibm2026ibm1401
  s1_xerox914    storage       built         1.035e+04  5.551e+00   1.864e+03  -0.199   -2.333   -2.531  4b     xerox1987fact,stevens1962library,machover1967crt,mares1909history
  s2_ibm1402     storage       built         3.869e+03  1.934e+00   2.000e+03  -0.241   -2.287   -2.528  4b     ibm1966installation,ibm1960general1401
  s2_ibm729      storage       built         3.429e+03  6.350e-03   5.400e+05  -0.246   -2.039   -2.285  4b     ibm1964installation,ibm1962magnetic
  s2_ibm7320     storage       built         2.462e+03  2.023e-03   1.217e+06  -0.261   -1.989   -2.250  4b     ibm1966installation,ibm1962drum
  s1_zip901      storage       built         2.160e+04  4.196e+00   5.148e+03  -0.167   -2.321   -2.487  4b     photon1967zip
  s1_ibm029      storage       built         2.922e+02  1.948e+01   1.500e+01  -0.353   -2.387   -2.741  4b     nysed1968keypunch,ibm1970reference29,ibm1970fetom29,herrmann2024compendium
  s2_ibm3330     storage       built         6.330e+03  9.818e-04   6.448e+06  -0.220   -1.958   -2.177  4b     ibm1986input,ibm1974reference,chm2026track
  s1_ibm3800     storage       built         2.775e+04  2.567e-03   1.081e+07  -0.156   -1.999   -2.155  4b     ibm1975concepts,ibm1993input
  s2_sa400       storage       built         4.500e+01  4.883e-04   9.216e+04  -0.435   -1.927   -2.362  4b     shugart1978sa400,chm2026minicomputers
  s2_eprom       storage       built         3.750e+00  2.289e-02   1.638e+02  -0.543   -2.094   -2.637  4b     intel1977data,intel1979component,chm2026reusable
  s1_diablo      storage       built         6.000e+02  2.029e+00   2.956e+02  -0.322   -2.289   -2.611  4b     diablo1978hyterm
  s1_mx80        storage       built         3.000e+02  4.630e-02   6.480e+03  -0.352   -2.125   -2.477  4b     lien1982mx,epson2026mx80
  s2_st506       storage       built         7.500e+01  1.907e-05   3.932e+06  -0.412   -1.786   -2.199  4b     seagate1981st506,chm2026seagate
  s2_ibm3380     storage       built         3.900e+03  1.625e-04   2.400e+07  -0.241   -1.879   -2.120  4b     ibm1986input,ibm1981direct,chm2026thin
  s2_bubble      storage       built         3.900e+00  3.900e-05   1.000e+05  -0.541   -1.817   -2.358  4b     intel1981bubble
  s2_sony35      storage       built         1.800e+01  3.600e-05   5.000e+05  -0.474   -1.814   -2.288  4b     sony1983microfloppy
  s1_ibm3820     storage       built         4.020e+03  2.239e-03   1.795e+06  -0.240   -1.993   -2.233  4b     ibm1993input,datapro1987ibm4381,ibm1987announcement
  g3_cp3024      storage       built         1.260e+01  1.564e-06   8.054e+06  -0.490   -1.678   -2.168  4b     conner1989cp3024,disktrend1989conner
  g3_smoe501     storage       built         5.100e+01  1.831e-05   2.785e+06  -0.429   -1.785   -2.214  4b     sony1990smoe501
  s2_nor28f      storage       built         2.580e-01  4.921e-07   5.243e+05  -0.659   -1.628   -2.286  4b     intel1993flash
  g3_st12550     storage       built         4.881e+01  1.226e-06   3.981e+07  -0.431   -1.667   -2.098  4b     seagate1994st11950,disktrend1994seagate
  g3_ibm3590     storage       built         9.000e+02  1.250e-05   7.200e+07  -0.305   -1.768   -2.073  4b     ibm2002totalstorage,ibm2004totalstorage
  g3_dors        storage       built         1.710e+01  3.750e-07   4.560e+07  -0.477   -1.616   -2.092  4b     ibm1996oem
  s2_cdrw        storage       built         3.690e+01  7.507e-06   4.915e+06  -0.443   -1.746   -2.189  4b     plextor1999plexwriter
  g3_b77         storage       built         3.600e+01  7.759e-08   4.640e+08  -0.444   -1.547   -1.992  4b     seagate2005barracuda
  s2_lto1        storage       built         6.000e+01  4.688e-07   1.280e+08  -0.422   -1.625   -2.048  4b     hp2006ultrium
  s2_mram        storage       built         1.674e+00  3.662e-09   4.571e+08  -0.578   -1.415   -1.992  4b     everspin2018mr2a16a
  g3_x25e        storage       built         7.200e+00  5.294e-09   1.360e+09  -0.514   -1.431   -1.945  4b     intel2008high,intel2009x25e
  nand           storage       built         1.575e-01  6.390e-09   2.465e+07  -0.680   -1.439   -2.119  4b     grupp2009characterizing
  g3_lto5        storage       built         4.922e+01  4.395e-08   1.120e+09  -0.431   -1.523   -1.953  4b     quantum2012lto5,ibm2010ts2250
  s2_dvdw        storage       built         1.150e+01  1.300e-07   8.847e+07  -0.494   -1.570   -2.064  4b     pioneer2012dvrxd11
  s2_feram       storage       built         2.484e-02  6.210e-10   4.000e+07  -0.760   -1.338   -2.098  4b     infineon2023fm25v20a
  g3_850evo      storage       built         1.012e+01  2.433e-09   4.160e+09  -0.499   -1.397   -1.896  4b     samsung2014ssd850,samsung2014unleashes
  inkjet         storage       built         2.760e+03  7.459e-07   3.700e+09  -0.256   -1.646   -1.902  4b     hp2014pagewide,hp2015pagewidexl
  stm2016        storage       built         3.220e+03  6.037e+03   5.333e-01  -0.249   -2.636   -2.886  4b     kalff2016kilobyte,kalff2018large,cryovac2026uhv,wmi2026wmi,specs2026mimea,edwards2016gamma
  g3_970evo      storage       built         1.380e+01  6.900e-10   2.000e+10  -0.486   -1.342   -1.828  4b     samsung2018ssd970
  g3_980pro      storage       built         1.311e+01  3.277e-10   4.000e+10  -0.488   -1.310   -1.798  4b     samsung2021ssd980
  tape           storage       built         1.104e+02  4.600e-08   2.400e+09  -0.396   -1.525   -1.920  4b     lenovo2025ts2290
  hdd            storage       built         1.962e+01  8.605e-09   2.280e+09  -0.471   -1.452   -1.923  4b     seagate2023exos
  ssd            storage       built         5.750e+01  1.012e-09   5.680e+10  -0.424   -1.359   -1.783  4b     samsung2023pm1743
  s2_ddnflash    storage       built         5.060e+03  9.731e-09   5.200e+11  -0.230   -1.457   -1.687  4b     ddn2024a3i
  chappe         transfer      built         4.560e+02  1.748e+03   2.609e-01  -0.334   -2.583   -2.917  5a     dilhac2001telegraph,herrmann2024compendium
  t1_cable1858   transfer      built         3.175e+02  2.578e+02   1.231e+00  -0.350   -2.500   -2.849  5a     jointcommittee1861report,prescott1860history,bright1867description,herrmann2024compendium
  telegraph      transfer      built         2.129e+02  1.024e+01   2.080e+01  -0.367   -2.359   -2.727  5a     prescott1860history,herrmann2024compendium
  t1_wheatstone  transfer      built         2.540e+03  1.016e+01   2.500e+02  -0.260   -2.359   -2.619  5a     preece1891telegraphy,herrmann2024compendium
  t1_shipwless   transfer      built         1.962e+03  1.177e+02   1.667e+01  -0.271   -2.465   -2.736  5a     marconi1909wireless,fleming1910principles,herrmann2024compendium
  t1_helio       transfer      built         4.640e+02  6.550e+01   7.083e+00  -0.333   -2.440   -2.773  5a     army1910visual,herrmann2024compendium
  t1_tty15       transfer      built         7.058e+02  2.301e+01   3.068e+01  -0.315   -2.395   -2.710  5a     army1951tm112215,herrmann2024compendium
  t1_tty33       transfer      built         2.760e+02  3.943e+00   7.000e+01  -0.356   -2.318   -2.674  5a     teletype1974bulletin310b
  t1_bell202     transfer      built         3.300e+01  2.750e-02   1.200e+03  -0.448   -2.102   -2.550  5a     att1964dataset202
  t1_mariner4    transfer      built         1.605e+02  1.926e+01   8.333e+00  -0.379   -2.387   -2.766  5a     jpl1965mariner,hunter1965mariner
  t1_bell103     transfer      built         4.800e+01  1.600e-01   3.000e+02  -0.432   -2.179   -2.611  5a     att1967dataset103a
  t1_bell301     transfer      built         6.000e+01  1.471e-03   4.080e+04  -0.422   -1.975   -2.397  5a     att1967dataset301b
  t1_no4ess      transfer      built         1.500e+06  2.483e-04   6.042e+09  +0.018   -1.898   -1.880  5a     luer1977no4ess,ritchie1977no4ess
  t1_fibre1977   transfer      built         2.700e+00  6.035e-08   4.474e+07  -0.557   -1.536   -2.093  5a     shumate1978gaalas,schwartz1978chicago,maione1978practical
  t1_voyager     transfer      built         2.157e+02  1.872e-03   1.152e+05  -0.367   -1.986   -2.352  5a     ludwig2002voyager
  t1_deuna       transfer      built         2.850e+02  2.850e-05   1.000e+07  -0.355   -1.804   -2.158  5a     dec1983deuna
  g4_ibm5153     transfer      built         2.110e+02  6.869e-06   3.072e+07  -0.368   -1.742   -2.110  5a     ibm1983color,ibm1983colordisplay
  t1_tokenring   transfer      built         2.100e+01  5.250e-06   4.000e+06  -0.468   -1.730   -2.198  5a     ibm1986tokenring,ibm1987ntri
  t1_hayes2400   transfer      built         1.950e+01  8.125e-03   2.400e+03  -0.471   -2.049   -2.520  5a     hayes1987vseries
  g4_acts        transfer      built         4.254e+03  1.934e-05   2.200e+08  -0.237   -1.787   -2.024  5a     gargione1995advanced
  t2_eth10       transfer      built         1.500e+00  1.500e-07   1.000e+07  -0.582   -1.576   -2.158  5a     national1995ethernet
  t2_fe95        transfer      built         8.250e+00  8.250e-08   1.000e+08  -0.508   -1.550   -2.058  5a     national1995ethernet
  t3_galileo     transfer      built         2.691e+02  1.682e+00   1.600e+02  -0.357   -2.281   -2.638  5a     taylor2002galileo
  t2_lvds        transfer      built         3.000e-01  1.875e-10   1.600e+09  -0.652   -1.286   -1.938  5a     ti2021lvds31
  p8_flypr       transfer      built         1.163e-09  1.163e-12   1.000e+03  -1.493   -1.065   -2.558  3a     laughlin1998metabolic
  p8_flylmc      transfer      built         3.720e-10  2.325e-13   1.600e+03  -1.543   -0.995   -2.538  3a     laughlin1998metabolic
  p8_flysyn      transfer      built         2.813e-13  5.115e-15   5.500e+01  -1.855   -0.829   -2.684  3a     laughlin1998metabolic
  t2_fm336       transfer      built         7.500e-01  2.232e-05   3.360e+04  -0.612   -1.793   -2.406  5a     conexant2000fm336
  t2_serdes      transfer      built         1.080e+00  5.400e-10   2.000e+09  -0.597   -1.332   -1.928  5a     ti2003tlk2501
  t2_gbe         transfer      built         2.786e+00  2.786e-09   1.000e+09  -0.555   -1.403   -1.958  5a     marvell2020e1111
  t3_zigbee      transfer      built         1.723e-01  6.890e-07   2.500e+05  -0.676   -1.642   -2.319  5a     ti2013cc2420
  g4_rbs2206     transfer      built         1.170e+04  1.200e-03   9.750e+06  -0.193   -1.966   -2.159  5a     ericsson2003rbs,ericsson2010rbs,etsi2010modulation
  t2_crs1        transfer      built         2.889e+04  4.514e-08   6.400e+11  -0.154   -1.524   -1.678  5a     cisco2009crs1,cisco2004crs1
  g4_dell2405    transfer      built         2.400e+02  7.234e-08   3.318e+09  -0.362   -1.544   -1.906  5a     dell2005ultrasharp,galbraith2005dell
  t3_mro         transfer      built         5.640e+02  9.400e-05   6.000e+06  -0.325   -1.856   -2.181  5a     taylor2006mro
  t3_nfc         transfer      built         1.365e+00  3.219e-06   4.240e+05  -0.586   -1.709   -2.296  5a     philips2011pn532
  g4_orinoco     transfer      built         5.940e+00  1.100e-07   5.400e+07  -0.523   -1.563   -2.085  5a     proxim2006orinoco
  t2_10gt        transfer      built         1.800e+01  1.800e-09   1.000e+10  -0.474   -1.384   -1.858  5a     cablinginstall2008teranetics
  t2_sfpp        transfer      built         3.000e+00  3.000e-10   1.000e+10  -0.552   -1.306   -1.858  5a     finisar2009ftlx8571
  t2_usb2        transfer      built         3.920e-01  8.166e-10   4.800e+08  -0.641   -1.350   -1.990  5a     ti2021tusb1210
  g4_lteenb      transfer      built         3.105e+03  1.418e-05   2.190e+08  -0.251   -1.774   -2.024  5a     imran2012energy,qualcomm2008lte
  g4_crs3        transfer      built         2.834e+04  1.265e-08   2.240e+12  -0.155   -1.469   -1.623  5a     cisco2010crs
  g4_cp4230      transfer      built         2.024e+04  2.118e-06   9.555e+09  -0.169   -1.691   -1.860  5a     christie2024cp4230,dci2023digital,etc2010christie
  t3_lte         transfer      built         8.649e+00  1.534e-06   5.640e+06  -0.506   -1.677   -2.183  5a     huang2012close
  t3_lora        transfer      built         2.125e-01  7.253e-04   2.930e+02  -0.667   -1.944   -2.612  5a     semtech2015sx1276
  t3_oledtv      transfer      built         4.255e+02  5.340e-08   7.968e+09  -0.337   -1.531   -1.868  5a     soneira2013lgoled,soneira2016oledtv
  t3_gprs        transfer      built         3.904e+00  4.560e-05   8.560e+04  -0.541   -1.824   -2.365  5a     simcom2014sim808
  p8_ratlgn      transfer      built         3.548e-11  1.722e-12   2.060e+01  -1.645   -1.082   -2.727  3a     harris2015energy,laughlin1998metabolic
  t2_ar7060      transfer      built         7.659e+02  2.393e-10   3.200e+12  -0.312   -1.296   -1.608  5a     arista2021x7060
  t3_nh          transfer      built         1.426e+02  7.130e-02   2.000e+03  -0.385   -2.144   -2.528  5a     fountain2008newhorizons,jhuapl2026datacollection
  t3_lct         transfer      built         2.760e+02  1.533e-07   1.800e+09  -0.356   -1.577   -1.933  5a     tesat2021laser
  qpa            processing    built         3.251e+00  4.884e-09   6.656e+08  -0.549   -1.427   -1.976  4a     gurses2025onchip,gurses2026information
  nucomm         transfer      built         4.523e+05  4.523e+06   1.000e-01  -0.034   -2.924   -2.958  3a     stancil2012demonstration
  t3_pwifi       transfer      projected     1.362e-04  1.238e-11   1.100e+07  -0.987   -1.168   -2.154  3a     kellogg2016passive
  display8k      transfer      built         2.035e+02  3.408e-09   5.972e+10  -0.369   -1.412   -1.781  5a     dell2020up3218k
  ble            transfer      built         4.416e-02  4.416e-08   1.000e+06  -0.735   -1.523   -2.258  5a     nordic2024nrf52840
  t2_qsfp28      transfer      built         5.750e+00  5.750e-11   1.000e+11  -0.524   -1.234   -1.758  5a     mellanox2018mma1b00
  t1_speech      transfer      built         1.058e+02  2.703e+00   3.915e+01  -0.398   -2.302   -2.699  5a     coupe2019different,herrmann2024compendium
  g4_ncs1004     transfer      built         5.290e+02  4.408e-10   1.200e+12  -0.328   -1.323   -1.650  5a     cisco2023ncs1004,cisco2019demonstrates
  t3_oledphone   transfer      built         2.990e+00  6.771e-10   4.416e+09  -0.552   -1.341   -1.894  5a     soneira2020galaxys20
  g4_qdd400      transfer      built         2.760e+01  6.900e-11   4.000e+11  -0.456   -1.242   -1.698  5a     cisco2026qsfpdd
  g4_aau5g       transfer      built         2.760e+03  5.111e-07   5.400e+09  -0.256   -1.629   -1.885  5a     huawei2019power,ericsson2020demonstrates,ericsson2019air6488
  t2_net21       transfer      built         7.871e+10  9.132e-05   8.619e+14  +0.490   -1.854   -1.365  3a     iea2022datacentres
  t2_c2c         transfer      built         2.153e+01  2.990e-12   7.200e+12  -0.467   -1.106   -1.573  5a     evans2022gracehopper
  t3_tbird       transfer      built         2.277e+02  1.138e-09   2.000e+11  -0.364   -1.364   -1.728  5a     riesing2023tbird,schieler2023onorbit
  t2_ucie        transfer      projected     2.355e+00  5.750e-13   4.096e+12  -0.563   -1.034   -1.597  5a     dassharma2022ucie
  switch         transfer      built         2.162e+03  4.223e-11   5.120e+13  -0.267   -1.221   -1.487  5a     nvidia2026sn5000
  wifi           transfer      built         2.034e+00  1.356e-08   1.500e+08  -0.569   -1.472   -2.041  5a     espressif2026esp32c6
  t3_dsoc        transfer      built         2.300e+02  8.614e-07   2.670e+08  -0.364   -1.652   -2.016  5a     glavich2015dsoc,jpl2024dsoc
  t3_starlink    transfer      built         2.012e+02  2.516e-05   8.000e+06  -0.370   -1.798   -2.168  5a     starlink2026standard,mohan2024multifaceted
  t3_epaper      transfer      built         6.072e-02  6.325e-07   9.600e+04  -0.722   -1.638   -2.360  5a     waveshare2026epaper
  g4_wifi7mod    transfer      built         9.487e+00  1.647e-09   5.760e+09  -0.502   -1.380   -1.882  5a     sparklan2026wnfq,intel2024wifi,sparklan2024wifi7
  opt800         transfer      built         3.910e+01  4.887e-11   8.000e+11  -0.441   -1.227   -1.668  5a     nvidia2025mms4x00
  t2_q3450       transfer      built         9.890e+03  8.585e-11   1.152e+14  -0.200   -1.252   -1.452  5a     nvidia2026xdrswitch,nvidia2025cpo
  t2_c8818       transfer      built         7.682e+04  1.482e-10   5.184e+14  -0.111   -1.275   -1.387  5a     cisco2026c8800
  t3_viasat3     transfer      built         6.900e+04  6.900e-08   1.000e+12  -0.116   -1.542   -1.658  5a     boeing2023viasat3,viasat2026f3
  h1_gpa         transfer      hypothetical  2.853e+11  2.090e+13   1.365e-02  +0.546   -3.590   -3.045  3a     gurses2026information,romero1981generation
  h1_kardii      transfer      hypothetical  4.000e+26  1.333e+17   3.000e+09  +2.060   -3.971   -1.911  3a     kardashev1964transmission
  c1_pyramid     construction  built         2.646e+06  2.801e+08   9.444e-03  +0.042   -3.103   -3.061  5b     nova1997who,smil2020how,herrmann2024compendium
  c1_lee1589     construction  built         3.256e+02  3.552e+01   9.167e+00  -0.349   -2.413   -2.762  5b     felkin1867history,herrmann2024compendium
  jacquard       construction  built         3.250e+02  6.094e-01   5.333e+02  -0.349   -2.237   -2.586  5b     posselt1887jacquard,murphy1910textile,ainsworth2011compendium
  c1_sew1861     construction  built         2.035e+02  1.908e+01   1.067e+01  -0.369   -2.386   -2.756  5b     cooper1968invention,herrmann2024compendium
  c1_handsew     construction  built         1.465e+02  3.822e+02   3.833e-01  -0.383   -2.517   -2.900  5b     cooper1968invention,herrmann2024compendium
  c1_handknit    construction  built         1.058e+02  6.349e+01   1.667e+00  -0.398   -2.439   -2.836  5b     felkin1867history,barlow1878history,herrmann2024compendium
  c1_eiffel      construction  built         1.482e+05  3.366e+06   4.403e-02  -0.083   -2.911   -2.994  5b     eiffel1900tour,herrmann2024compendium,garg2006introduction
  c1_brick1911   construction  built         3.500e+02  1.050e+04   3.333e-02  -0.346   -2.660   -3.006  5b     taylor1911principles,herrmann2024compendium
  stm1990        construction  built         3.000e+03  6.789e+06   4.419e-04  -0.252   -2.942   -3.194  5b     eigler1990positioning,ibm2025nanotechnology,yin2025economical,wmi2026wmi,specs2026mimea,edwards2016gamma
  c2_fab1993     construction  built         4.682e+07  7.459e+00   6.277e+06  +0.167   -2.346   -2.179  5b     williams2002kilogram,diefendorff1993powerpc,branham2010deconstructing
  c3_expedite    construction  built         3.000e+02  2.989e-14   1.004e+16  -0.352   -0.906   -1.258  5b     perseptive1997expedite
  c1_cp642       construction  built         3.000e+04  2.700e+03   1.111e+01  -0.152   -2.602   -2.754  5b     fuji1998cp642
  c2_fab2002     construction  built         7.109e+07  2.654e-01   2.679e+08  +0.185   -2.201   -2.016  5b     krishnan2008hybrid,intel2026quickref,branham2010deconstructing
  c2_fab1998     construction  built         4.200e+07  2.533e+00   1.658e+07  +0.162   -2.299   -2.136  5b     patton1999worldwide,bouchard1996design
  c2_fab2007     construction  built         1.402e+08  4.996e-02   2.806e+09  +0.215   -2.128   -1.914  5b     boyd2009thesis,tynefield2008gtx200
  c2_fab2012     construction  built         2.160e+08  6.578e-03   3.283e+10  +0.233   -2.040   -1.807  5b     boakes2023cradle,tsmc2013manufacturing,mantor2012amd
  c2_fab2016     construction  built         2.528e+08  3.750e-03   6.742e+10  +0.240   -2.016   -1.775  5b     boakes2023cradle,tsmc2025gigafab,nvidia2016pascal
  c2_fab2020     construction  built         3.829e+08  2.171e-03   1.764e+11  +0.258   -1.992   -1.734  5b     boakes2023cradle,tsmc2025gigafab,krashinsky2020nvidia
  c3_abi3400     construction  built         1.620e+03  1.937e-13   8.364e+15  -0.279   -0.987   -1.266  5b     appliedbiosystems2010dna
  c3_body        construction  built         8.140e+01  9.807e-19   8.300e+19  -0.409   -0.458   -0.866  5b     duggleby2005endproduct,herrmann2024compendium,milo2015cell
  c3_yeast       construction  built         2.946e-11  1.136e-18   2.593e+07  -1.653   -0.464   -2.117  3a     vonderhaar2008quantitative,lynch2015bioenergetic,milo2015cell
  c3_ivt         construction  built         1.886e-04  3.720e-18   5.069e+13  -0.972   -0.515   -1.488  3a     lifetech2012megascript,lynch2015bioenergetic,milo2015cell
  c2_stm2014     construction  built         2.300e+03  2.397e+05   9.596e-03  -0.264   -2.796   -3.060  5b     celotta2014invited,nist2026atom,yin2025economical,wmi2026wmi,specs2026mimea,edwards2016gamma
  ecoli          construction  built         1.550e-12  1.550e-19   1.000e+07  -1.781   -0.377   -2.158  3a     milo2015cell
  ribosome       construction  built         8.990e-17  1.040e-18   8.644e+01  -2.205   -0.460   -2.665  3a     milo2015cell,lynch2015bioenergetic
  lpbf           construction  built         2.070e+04  7.039e-01   2.941e+04  -0.168   -2.243   -2.412  5b     slm2016slm500
  c2_tweez2016   construction  built         1.610e+04  1.288e+02   1.250e+02  -0.179   -2.469   -2.649  5b     endres2016atom,quera2023dual
  c3_vnat        construction  built         1.426e+01  2.864e-18   4.979e+18  -0.485   -0.504   -0.989  5b     hoffart2017high,milo2015cell
  ebeam          construction  built         6.900e+03  5.520e-05   1.250e+08  -0.216   -1.833   -2.049  5b     aida2018development,jeol2026jbx8100fs
  c2_hdl2018     construction  built         7.360e+02  2.831e+01   2.600e+01  -0.313   -2.404   -2.717  5b     zyvex2018zyvector,randall2018highly,specs2026mimea,edwards2016gamma
  g5_nxe3400b    construction  built         3.312e+06  2.295e-05   1.443e+11  +0.052   -1.794   -1.742  5b     asml2026annual,krashinsky2020nvidia
  g5_ums5        construction  built         1.150e+03  1.533e+00   7.500e+02  -0.294   -2.277   -2.571  5b     ultimaker2018s5
  c2_xt1460      construction  built         1.610e+05  1.634e-05   9.851e+09  -0.079   -1.780   -1.859  5b     asml2026annual,asml2026xt1460k,tynefield2008gtx200
  c3_droligo     construction  built         2.300e+03  5.818e-14   3.953e+16  -0.264   -0.935   -1.199  5b     biolytic2020droligo
  g5_dmshop      construction  built         2.530e+03  2.869e-04   8.818e+06  -0.260   -1.904   -2.164  5b     desktopmetal2020shop
  twophoton      construction  built         9.200e+02  9.200e-04   1.000e+06  -0.304   -1.955   -2.258  5b     nanoscribe2021quantum
  c2_xt860n      construction  built         1.610e+05  4.304e-05   3.740e+09  -0.079   -1.822   -1.901  5b     asml2026annual,asml2026xt860n,montrym2004geforce
  c2_xt400m      construction  built         1.610e+05  7.089e-04   2.271e+08  -0.079   -1.943   -2.023  5b     asml2026annual,asml2026xt400m,bouchard1996design
  c3_syntax      construction  built         2.300e+03  7.161e-11   3.212e+13  -0.264   -1.244   -1.508  5b     dnascript2023hifidelity,dnascript2026faq,dnascript2022syntax
  arf            construction  built         3.910e+05  5.258e-06   7.436e+10  -0.041   -1.730   -1.771  5b     asml2026annual,mantor2012amd
  c1_tajima12    construction  built         1.610e+03  7.318e+00   2.200e+02  -0.279   -2.345   -2.624  5b     tajima2026tmarvc
  c1_mjf5200     construction  built         2.760e+04  9.681e-04   2.851e+07  -0.156   -1.957   -2.113  5b     hp2024jetfusion
  c1_msla2025    construction  built         5.520e+02  1.714e-05   3.220e+07  -0.326   -1.782   -2.108  5b     anycubic2026m7pro
  c2_tspl        construction  built         5.290e+03  7.935e-01   6.667e+03  -0.228   -2.248   -2.476  5b     heidelberg2024nanofrazor
  fab            construction  built         4.395e+08  1.664e-03   2.642e+11  +0.264   -1.980   -1.716  5b     tsmc2025gigafab,boakes2023cradle,andersch2022hopper
  euv            construction  built         2.898e+06  6.529e-06   4.438e+11  +0.046   -1.740   -1.694  5b     asml2026annual,andersch2022hopper
  tweezers       construction  built         5.704e+04  3.803e+00   1.500e+04  -0.124   -2.316   -2.441  5b     chiu2025continuous,carrascocodina2026energy
  c1_npmgh       construction  built         4.830e+03  1.566e+02   3.083e+01  -0.232   -2.478   -2.709  5b     panasonic2025npmgh
  c2_mla150      construction  built         8.464e+03  3.627e-04   2.333e+07  -0.207   -1.914   -2.122  5b     heidelberg2025mla150
  c1_wasp        construction  built         9.200e+03  1.150e+03   8.000e+00  -0.204   -2.564   -2.768  5b     wasp2026crane
  c1_kniterate   construction  built         2.300e+03  1.043e+01   2.205e+02  -0.264   -2.360   -2.624  5b     kniterate2026machine
  nucleon        construction  hypothetical  1.000e+26  3.289e-12   3.041e+37  +2.000   -1.110   +0.890  3a     
  pqf            construction  hypothetical  1.000e+26  2.608e-23   3.835e+48  +2.000   +0.000   +2.000  3a     
  h1_assembler   construction  hypothetical  2.300e-11  2.300e-15   1.000e+04  -1.664   -0.795   -2.458  3a     merkle1999casing
  h1_nanofab     construction  hypothetical  4.600e+05  2.484e-17   1.852e+22  -0.034   -0.598   -0.632  5b     phoenix2003design
  h1_lmf         construction  hypothetical  1.700e+06  5.365e+07   3.169e-02  +0.023   -3.031   -3.008  5b     freitas1982advanced
  342 systems, processing 152, storage 57, transfer 77, construction 56, built 318, projected 5, hypothetical 19
  Table S1: 337 rows written to systems_table.tex and systems_table_rspa.tex, processing 149, storage 57, transfer 77, construction 54; Table II lists the other 5
  ENIAC (1946) to El Capitan (2025): dXi = +1.484, dK = +0.211, dB = +1.273
  quantum computer without overhead: 4.354e+28 resets per second, 8.71e+22 qubits with half of them reset in each 1 us cycle; gain over the projected machine dB = dXi = +1.564
  programmable quantum field: humanity's fuel flow 1.6594e+06 kg/s, P = Mdot_f c^2 = 1.4914e+23 W, Xi = K_f = 1.717
  chip fabrication plant: 1e5 wafers per month at 1,396 kWh per wafer, 1.911e+08 W electric, 4.395e+08 W primary
  Willow (2024): 4.364e+07 resets per second, 2.600e+04 W at the wall, 5.980e+04 W primary
  AI server DGX H200: 1.020e+04 W at the wall, 2.346e+04 W primary; optical module 800 Gb/s: 1.700e+01 W at the device, 3.910e+01 W primary

Humanity (maturity gap mu = B - B_floor with B_floor = 0 above the atom, so mu = B; gap300 = B - B of kB T ln 2 at 300 K)
  thermal floor at 300 K B = -0.204; gate mu = B = -0.776, gap300 = -0.572, Xi = -0.0479; at the device mu = B = -0.740, gap300 = -0.535
  gate 7.76 orders above kB T0 ln 2 and 5.72 above kB T ln 2 at 300 K; 3.709 orders above the reliability reference at 300 K in primary energy, 3.347 at the device
  closing the maturity gap raises Xi by 0.7758, bringing gates to the thermal floor at 300 K by 0.5717; bare transistor 32 aJ primary 6.445 orders above kB T0 ln 2
  raising gates to the reliability reference at 300 K raises Xi by 0.3709; to Type I 0.2721; the comparison with Type I holds for device gate energies above 0.0668 fJ
  K equivalent of humanity's floor with present gates: 1.300
  mass flow at humanity's power on the reliability reference at 300 K, one operation per atom of 26 u: 2.809e+06 kg/s
  enzymes at the device: ribosome mu = B = -0.355 (gap300 -0.151), polymerase mu = B = -0.358 (gap300 -0.154); primary: ribosome 1.04e-18 J, mu = B = -0.460 (gap300 -0.256), polymerase mu = B = -0.515 (gap300 -0.311)
  error-rate matching: kB T ln(1e-4 nu0/H0) = 61.39 kB T per bit more at 300 K, charged at F_ATP = 1.55: mu = B = -0.4740, gap300 = -0.2699
  enzyme costs at the device are 32 to 35 times kB T ln 2 at 300 K; one ATP step is 24.1 kB T; device only x F_ATP (no monomers) B = -0.374
  fabrication: 6.947e+12 transistors per wafer, 1.664e-03 J per transistor, B = -1.9805 (device -1.9443), gap300 = -1.7763; more than 1.1e+12 bits per transistor to match a gate
  1950 to 2025 (machine level, per operation): dXi = 1.350, dK = 0.078, eps fell by 12.73 orders; El Capitan mu = B = -1.0354 (gap300 -0.8313)
    accounting mixed: dK = 0.0775, share from eps = 94.3%
    accounting both without traditional biomass: dK = 0.0911, share from eps = 93.3%
    accounting both with: dK = 0.0803, share from eps = 94.1%
    one granularity, addition, ENIAC -> 32-bit at 7 nm, per operation: dXi = 1.594, share from eps = 95.1%
    one granularity, addition, Comptometer 1913 -> 32-bit at 7 nm, per operation: dXi = 1.579, share from eps = 95.1%
    one granularity, switching event, tube 1950 (3.37e-4 J) -> IRDS gate: dXi = 1.267, share from eps = 93.9%
  scaling estimate: (10 um/20 nm)(5 V/0.7 V)^2 = 2.55e+04, 4.41 orders
  scaling estimate: (10 um/20 nm)(15 V/0.7 V)^2 = 2.3e+05, 5.36 orders
  IRDS gate 0.65 fJ, primary: mu = B = -0.776, gap300 = -0.572; 5.72 orders above kB T ln 2 at 300 K, 3.71 above the reliability reference at 300 K
  IRDS gate 0.65 fJ, device: mu = B = -0.740, gap300 = -0.535; 5.35 orders above kB T ln 2 at 300 K, 3.35 above the reliability reference at 300 K
  bare transistor 32 aJ, primary: mu = B = -0.645, gap300 = -0.440; 4.40 orders above kB T ln 2 at 300 K, 2.40 above the reliability reference at 300 K
  wired circuit 3 fJ, primary: mu = B = -0.842, gap300 = -0.638; 6.38 orders above kB T ln 2 at 300 K, 4.37 above the reliability reference at 300 K
  IRDS 2024 0.33 fJ, primary: mu = B = -0.746, gap300 = -0.542; 5.42 orders above kB T ln 2 at 300 K, 3.41 above the reliability reference at 300 K
  IRDS 2024 0.33 fJ, device: mu = B = -0.710, gap300 = -0.506; 5.06 orders above kB T ln 2 at 300 K, 3.05 above the reliability reference at 300 K
  superconducting 1.4 zJ x 71.4 W/W = 0.10 aJ, 1.54 orders above kB T ln 2 at 300 K
  superconducting 1.4 zJ x 231 W/W = 0.32 aJ, 2.05 orders above kB T ln 2 at 300 K
  superconducting 1.4 zJ x 10001 W/W = 14.00 aJ, 3.69 orders above kB T ln 2 at 300 K
  superconducting 10.0 zJ x 71.4 W/W = 0.71 aJ, 2.40 orders above kB T ln 2 at 300 K
  superconducting 10.0 zJ x 231 W/W = 2.31 aJ, 2.91 orders above kB T ln 2 at 300 K
  superconducting 10.0 zJ x 10001 W/W = 100.01 aJ, 4.54 orders above kB T ln 2 at 300 K
  device-level B per operation: ENIAC 0.903 J -2.254; gate -0.740; ribosome 9.26e-20 J -0.355; polymerase -0.358; fab -1.944; El Capitan -0.999; 32-bit addition -0.756
  B shift of electricity -0.036 (2.2 gives -0.034, 2.5 gives -0.040); 1950 -0.054 (3 gives -0.048, 5 gives -0.070)
  data centres 485 TWh: 5.53e+10 W at the plug, K = 0.474; primary 1.27e+11 W, K = 0.510, 0.67% of TES
  El Capitan operation (a bit of a 64-bit result) = 394 gate switching events; at the wall 2.5640e-13 J = 394 switching events; a floating-point operation = 25246 switching events
  fault-tolerant quantum computer (projected): 1.00e+13 resets per second for 125 MW, 1.250e-05 J per reset at the wall, 2.875e-05 J primary, B = -1.8042, Xi at humanity's power = -1.0763, 16.00 orders above kB T ln 2 at 300 K in primary energy (15.64 at the wall)
  Willow: 4.364e+07 resets per second, 5.958e-04 J per reset at the wall, 1.370e-03 J primary, B = -1.9721, 17.68 orders above kB T ln 2 at 300 K in primary energy (17.32 at the wall)
  free energy relative to T0: sunlight at 5772 K 0.99937 of its energy, heat at 300 K 0.99092; fossil fuels at gross instead of net heating value add 37.1 EJ, dK = +0.0026

Radiators (net rejection into the background at T_CMB = 2.725 K)
  radii: 1e26 W 1.32e+11 m (300 K), 2.33e+15 m (3 K); 1e36 W 1.32e+16 m (300 K), 2.33e+20 m (3 K)
  Type III radiator at 3 K: R = 2.330e+20 m, B_floor = -0.0042, Omega = 3.483e+58 1/s, light crosses it in 1.5541e+12 s
  humanity on the floor at 3 K would need a radiator of radius 1.016e+09 m
  absorbed sunlight on an Earth-area radiator at 1 AU: 1.21e+17 W
  Earth-area radiator at 1e+16 W: 260 K, B_floor = -0.1979
  Earth-area radiator at 1e+19 W: 769 K, B_floor = -0.2451

Storage and transfer (Sec. V)
  one bit per nucleon: 6.022e+26 bits per kg; per unit volume (0.1 nm / 1 fm)^3 = 1e15 more than one bit per atom
  the Earth at one bit per atom of 26 u: 1.383e+50 bits, Sigma = 4.41
  humanity's stored bits, about 1e23 (Hilbert and Lopez 2011, extrapolated): Sigma = 1.70
  a black hole holds 4 pi G M^2/(hbar c ln 2) bits, more than one per nucleon above 1.562e+10 kg; an Earth-mass hole holds 1.37e+66 bits; Bekenstein bound for the Earth 9.80e+74 bits
  a watt on the thermal floor at T0 sets 3.835e+22 bits per second
  a civilization of 1e16 W on the floor at T0 sets one bit in each atom of the Earth in 3.6072e+11 s, 7.88e-07 of a Hubble time
  a receiver open to the present sky needs at least kB T0 ln 2 = 26.1 yJ per bit
  pure-loss channel at 0.001 photons per mode: 11.41 bits per photon, 11.2 zJ per bit at 1550 nm (431 x kB T0 ln 2)
  Pendry, 1e26 W in one channel: 1.438e+30 bits/s, 18.43 orders below the budget on the floor at T0 (16.38 below the floor at 300 K)
  Kardashev's 100 kB T_N per bit is 144 times the floor

Right-hand axis of Fig. 2 (example operation of each level at T0, orders above kB T0 ln 2 and above the reliability reference at T0)
  I-       set a switch or position  1.212e-03   2.608e-23  B_floor  +0.000     0.00 /  -2.01
  II-      add a monomer             2.000e-09   2.608e-23  B_floor  +0.000     0.00 /  -2.01
  III-     make or break a bond      1.000e-09   2.608e-23  B_floor  +0.000     0.00 /  -2.01
  IV-      place an atom             1.000e-10   2.608e-23  B_floor  +0.000     0.00 /  -2.01
  V-       add a nucleon             1.000e-15   3.289e-12  B_floor  -1.110    11.10 /   9.09
  VI-      create a particle         1.000e-18   3.162e-08  B_floor  -1.508    15.08 /  13.08
  Omega-   none identified           1.616e-35   1.956e+09  B_floor  -3.188    31.88 /  29.87
  IV-, electron switch     B_floor  -0.437

Table III (fraction of rest energy released)
  H2 + O2 combustion (571.66 kJ per 36.03 g)   eta = 1.765e-10  K_eta = -0.975
  235U fission (202.5 MeV, 236.05 u)           eta = 9.210e-04  K_eta = -0.304
  D-T fusion (17.589 MeV, 5.030 u)             eta = 3.754e-03  K_eta = -0.243
  H to 4He fusion (atomic masses)              eta = 7.119e-03  K_eta = -0.215
  accretion, a = 0                             eta = 5.719e-02  K_eta = -0.124
  spin energy, a -> 1                          eta = 2.929e-01  K_eta = -0.053
  accretion, a = 0.998                         eta = 3.210e-01  K_eta = -0.049
  evaporation, annihilation                    eta = 1.000e+00  K_eta = +0.000
  hydrogen combustion to hydrogen fusion: +0.761 in K; to complete conversion: +0.975
  fossil fuels, 517.7 of 600.3 EJ at eta = 1.1e-10: Mdot_f = 1.66e+06 kg/s, K_f = 1.717, K_eta = -0.996, K = 0.721
  Sun: 5.98e+11 kg/s of hydrogen, K_f = 2.273, K_eta = -0.215, K = 2.058
  nucleon-scale Type II: Omega = 3.041e+37 1/s, 11.10 orders fewer than on the thermal floor at T0
  black hole of 1 kg: Hawking temperature 1.227e+23 K, 3.8273e+16 bits
  gravitational phased array element (1 kg at 1 GHz and 1 nm, Q = 1e4): radiates 1.809e-30 W at 2 GHz, graviton 1.325e-24 J (0.0508 of kB T0 ln 2; 0.0254 for a graviton of 1 GHz), stores 19.7 J, drive 1.240e+07 W, 9.086e+12 J of drive per graviton (2.090e+13 J primary), peak acceleration 4.03e+09 g
  stack of sapphire plates (0.1 kg, 5.55 um thick, thickness mode at 1 GHz and 1 nm, Q = 1e4): radiates 5.720e-27 W at 1 GHz, stores 0.987 J, peak strain 5.66e-04, 7.184e+07 J of drive per graviton (1.652e+08 J primary, 30.80 orders above kB T0 ln 2, against 35.90 for the element)

Sec. VI and Table IV (assumptions and scope)
  c^5/G = 3.628e+52 W, K = 4.656; c^5/4G = 9.07e+51 W, K = 4.596; 1e6 W is 2.756e-47 of c^5/G
  H_L = 1.807e-18 1/s, Lambda = 1.090e-52 1/m^2, T_dS = 2.198e-30 K, de Sitter supremum B = +3.009
  3 pi/(Lambda lP^2) = 3.309e+122, or 4.773e+122 bits (ln of the bit count 282.5); Hubble mass 1.117e+53 kg, M_H c^2/(kB T_dS ln 2) = 4.772e+122
  pi/(Lambda lP^2) = 1.103e+122, a third of the entropy of the horizon, the most that a black hole of the largest mass can take in
  Bekenstein bound 2 pi R E/(hbar c) for M_H c^2 within c/H_L: 3.309e+122
  horizon area 3.457e+53 m^2; 1e16 W radiated at 2.672e-08 K, B = +0.801
  largest uncharged, non-rotating hole in de Sitter space (Nariai) 4.299e+52 kg, at sqrt(3) T_dS = 3.807e-30 K (Bousso and Hawking 1996), kB T ln 2 = 3.643e-53 J, B = +2.985; Margolus-Levitin rate of M_N, 2 M_N c^2/(pi hbar) = 2.332e+103 per s, Xi = 7.478; M_N c^2 spent at c^5/4G in 4.259e+17 s
  208Pb confined to 1 fm: 1.610e-14 J, B_floor = -0.879, 8.791 orders above kB T0 ln 2 (nucleon -1.110, 11.10 orders)
  208Pb edge of the thermal floor 24.85 pm at T0, 2.37 pm at 300 K
  Table IV: coldest sink +0.00 into the present sky and +3.01 in de Sitter space; model values B_floor = -1.11 and -1.51; Omega-minus at B = -3.19
  VI-minus to Planck length: 16.79 orders

Fig. 3, Table S2 and Table S3 (humanity's energy with food and feed; B per operation, processing per bit of a result)
  year        E (EJ/yr)   lower     upper     P (W)       K       K range
   3200 BCE      0.3468    0.0985    0.4904   1.099e+10   0.404   0.349 to 0.419
   1000 BCE       1.083    0.4776     1.326   3.432e+10   0.454   0.418 to 0.462
       1 CE       2.787     1.671     5.491   8.831e+10   0.495   0.472 to 0.524
        500       3.144      1.86     4.876   9.963e+10   0.500   0.477 to 0.519
        800       3.619     2.134     5.727   1.147e+11   0.506   0.483 to 0.526
       1000        4.15     2.441     6.685   1.315e+11   0.512   0.489 to 0.533
       1200       5.782     3.404     9.399   1.832e+11   0.526   0.503 to 0.547
       1300       5.972     3.458     9.772   1.892e+11   0.528   0.504 to 0.549
       1400       5.829     3.359     9.601   1.847e+11   0.527   0.503 to 0.548
       1500       6.674     3.916     11.12   2.115e+11   0.533   0.509 to 0.555
       1600       8.023     5.079     12.86   2.542e+11   0.541   0.521 to 0.561
       1700       10.85     7.207     16.66   3.438e+11   0.554   0.536 to 0.572
       1750       14.78     9.709     23.19   4.683e+11   0.567   0.549 to 0.587
       1800       19.53     13.83     26.84   6.189e+11   0.579   0.564 to 0.593
       1820       21.86     16.27     29.73   6.927e+11   0.584   0.571 to 0.597
       1850       28.11     21.28     37.42   8.908e+11   0.595   0.583 to 0.607
       1870       32.92     27.08     40.38   1.043e+12   0.602   0.593 to 0.611
       1900       51.08     45.82     59.49   1.619e+12   0.621   0.616 to 0.628
       1913       73.21     66.85     82.01   2.320e+12   0.637   0.633 to 0.641
       1929       87.73      79.9     97.03   2.780e+12   0.644   0.640 to 0.649
       1938       88.91     80.18     98.51   2.817e+12   0.645   0.640 to 0.649
       1950       110.9     100.9     120.9   3.514e+12   0.655   0.650 to 0.658
       1975       283.2     276.1     291.5   8.974e+12   0.695   0.694 to 0.697
       2000       450.7     440.9     461.9   1.428e+13   0.715   0.715 to 0.717
       2025       675.2     666.1     685.5   2.140e+13   0.733   0.732 to 0.734
  processing, 74 points (* on the path of the cheapest found)
        1 CE * K 0.495  B -2.367  Xi -1.872  eps 1.222e+01  [p]  abacus, at a 1946 champion's rate (proxy); addition, 4.5 digits, at the 1946 soroban champion's rate
        1856 * K 0.597  B -2.317  Xi -1.720  eps 3.831e+00  [m]  Thomas arithmometer, maker's timing; addition, 8 digits
        1857   K 0.597  B -2.407  Xi -1.810  eps 3.062e+01  [m]  Scheutz difference engine; addition, 15 digits
        1873   K 0.604  B -2.395  Xi -1.792  eps 2.340e+01  [e]  Arithmometer, actuarial tables; addition, 6 digits
        1889   K 0.614  B -2.403  Xi -1.789  eps 2.775e+01  [m]  Mental addition, best of 10, 1\,h; addition, 1 digit
        1893   K 0.616  B -2.378  Xi -1.762  eps 1.576e+01  [m]  Bon Marché cashier, mental; addition, 1 digit
        1893   K 0.616  B -2.399  Xi -1.783  eps 2.573e+01  [m]  Inaudi, mental 4-digit addition; addition, 4 digits
        1895   K 0.618  B -2.348  Xi -1.731  eps 7.965e+00  [e]  Comptometer, maker's example; addition, 1 digit per stroke
        1913 * K 0.637  B -2.293  Xi -1.656  eps 2.213e+00  [e]  Comptometer, key-driven, demonstration; addition, 4 digits per stroke
        1921   K 0.640  B -2.410  Xi -1.770  eps 3.308e+01  [m]  Burroughs listing adding machine; addition, 4 digits
        1934   K 0.645  B -2.344  Xi -1.700  eps 7.243e+00  [e]  IBM 405 tabulator; addition of a card field, 5 digits on average
        1944   K 0.650  B -2.512  Xi -1.862  eps 3.436e+02  [m]  Harvard Mark I; addition, 23 digits
        1946   K 0.651  B -2.308  Xi -1.657  eps 3.161e+00  [m]  ENIAC; addition, 10 digits
        1946   K 0.651  B -2.367  Xi -1.716  eps 1.222e+01  [m]  soroban, 1946 champion; addition, 4.5 digits
        1947   K 0.652  B -2.464  Xi -1.811  eps 1.129e+02  [e]  Bell Labs Model V relay computer; floating addition, 7 digits
        1948   K 0.653  B -2.324  Xi -1.671  eps 4.513e+00  [m]  IBM 604 electronic calculating punch; addition, 13 digits
        1948   K 0.653  B -2.431  Xi -1.778  eps 5.268e+01  [m]  Harvard Mark II relay calculator; floating addition, 10 digits
        1949   K 0.654  B -2.294  Xi -1.640  eps 2.250e+00  [m]  EDSAC; addition, 35 bits
        1950 * K 0.655  B -2.239  Xi -1.585  eps 6.431e-01  [m]  Whirlwind I (electrostatic store); addition, 16 bits
        1950   K 0.655  B -2.259  Xi -1.604  eps 1.010e+00  [e]  SEAC; addition, 45 bits
        1950   K 0.655  B -2.450  Xi -1.795  eps 8.203e+01  [e]  Zuse Z4 relay computer (ETH Zurich); floating addition, 32 bits
        1951 * K 0.656  B -2.178  Xi -1.521  eps 1.557e-01  [m]  SWAC; addition, 37 bits
        1951   K 0.656  B -2.295  Xi -1.639  eps 2.340e+00  [m]  Manchester (Ferranti Mark 1); addition, 40 bits
        1951   K 0.656  B -2.331  Xi -1.675  eps 5.345e+00  [m]  UNIVAC I; addition, 11 digits
        1952 * K 0.658  B -2.143  Xi -1.485  eps 6.975e-02  [m]  IAS machine (Princeton); addition, 40 bits
        1952   K 0.658  B -2.323  Xi -1.665  eps 4.418e+00  [m]  EDVAC; addition, 44 bits
        1953   K 0.659  B -2.219  Xi -1.559  eps 4.000e-01  [m]  IBM 701 (Williams-tube store); addition, 36 bits
        1954   K 0.661  B -2.270  Xi -1.609  eps 1.300e+00  [m]  IBM 650 (magnetic drum); addition, 10 digits
        1955 * K 0.663  B -1.908  Xi -1.245  eps 3.125e-04  [m]  TRADIC transistor computer (Bell Labs); addition, 16 bits
        1955   K 0.663  B -2.164  Xi -1.501  eps 1.142e-01  [m]  IBM 704; addition, 36 bits
        1956   K 0.664  B -2.089  Xi -1.424  eps 2.008e-02  [m]  TX-0 transistor computer (Lincoln Lab); addition, 18 bits
        1956   K 0.664  B -2.326  Xi -1.661  eps 4.726e+00  [e]  IBM 407 accounting machine; addition of a card field, 6 digits on average
        1957   K 0.666  B -2.127  Xi -1.461  eps 4.827e-02  [m]  IBM 608 transistor calculator; addition, 9 digits
        1959   K 0.669  B -2.181  Xi -1.512  eps 1.700e-01  [m]  IBM 709; addition, 36 bits
        1960   K 0.671  B -2.008  Xi -1.337  eps 3.117e-03  [e]  DEC PDP-1; addition, 18 bits
        1960   K 0.671  B -2.059  Xi -1.388  eps 1.017e-02  [m]  IBM 7090; addition, 36 bits
        1965   K 0.679  B -1.935  Xi -1.256  eps 5.850e-04  [m]  DEC PDP-8; addition, 12 bits
        1965   K 0.679  B -2.049  Xi -1.369  eps 7.969e-03  [m]  IBM System/360 Model 30, 1.5-$\mu$s storage cycle; addition, 32 bits
        1966 * K 0.681  B -1.899  Xi -1.219  eps 2.574e-04  [m]  Apollo Guidance Computer; addition, 15 bits
        1971 * K 0.689  B -1.715  Xi -1.026  eps 3.645e-06  [m]  Intel 4004; instruction, 4 bits
        1972   K 0.690  B -2.002  Xi -1.311  eps 2.709e-03  [m]  HP-35 pocket calculator; addition, 10 digits
        1975 * K 0.695  B -1.633  Xi -0.938  eps 5.616e-07  [m]  Intel 8080A (chip); addition, 8 bits
        1976   K 0.696  B -1.818  Xi -1.121  eps 3.906e-05  [m]  Cray-1; 64-bit floating-point operation
        1978 * K 0.698  B -1.587  Xi -0.889  eps 1.912e-07  [e]  Intel 8086 (chip); addition, 16 bits
        1986 * K 0.704  B -1.492  Xi -0.788  eps 2.168e-08  [m]  Intel 80386-16 (chip); addition, 32 bits
        1987   K 0.705  B -1.660  Xi -0.956  eps 1.050e-06  [m]  Connection Machine CM-2; addition, 32 bits
        1987   K 0.705  B -1.746  Xi -1.041  eps 7.456e-06  [m]  Cray-2; 64-bit floating-point operation
        1989 * K 0.707  B -1.467  Xi -0.760  eps 1.219e-08  [m]  Intel i486 25 MHz (chip); addition, 32 bits
        1993 * K 0.710  B -1.455  Xi -0.745  eps 9.234e-09  [m]  Intel Pentium 66 MHz (chip); addition, 32 bits
        1996   K 0.712  B -1.559  Xi -0.847  eps 1.019e-07  [m]  Numerical Wind Tunnel; 64-bit floating-point operation
        1997   K 0.713  B -1.503  Xi -0.790  eps 2.803e-08  [m]  ASCI Red; 64-bit floating-point operation
        2000   K 0.715  B -1.504  Xi -0.788  eps 2.848e-08  [m]  ASCI White; 64-bit floating-point operation
        2002 * K 0.717  B -1.421  Xi -0.704  eps 4.183e-09  [m]  Earth Simulator; 64-bit floating-point operation
        2005 * K 0.719  B -1.296  Xi -0.577  eps 2.394e-10  [m]  BlueGene/L; 64-bit floating-point operation
        2008 * K 0.721  B -1.016  Xi -0.295  eps 3.750e-13  [e]  32-bit adder at 130 nm, device; addition, 32 bits, at the device
        2008   K 0.721  B -1.261  Xi -0.540  eps 1.071e-10  [m]  Roadrunner; 64-bit floating-point operation
        2010   K 0.723  B -1.180  Xi -0.458  eps 1.661e-11  [m]  NVIDIA Tesla C2050 (board); 64-bit floating-point operation, board
        2010   K 0.723  B -1.191  Xi -0.469  eps 2.127e-11  [m]  Blue Gene/Q Prototype 1; 64-bit floating-point operation
        2011   K 0.723  B -1.222  Xi -0.499  eps 4.330e-11  [m]  K computer; 64-bit floating-point operation
        2012   K 0.724  B -1.181  Xi -0.457  eps 1.677e-11  [m]  Titan (Cray XK7); 64-bit floating-point operation
        2014 * K 0.725  B -0.844  Xi -0.119  eps 7.187e-15  [e]  32-bit adder at 45 nm, device; addition, 32 bits, at the device
        2016   K 0.727  B -1.136  Xi -0.409  eps 5.939e-12  [m]  Sunway TaihuLight; 64-bit floating-point operation
        2017   K 0.727  B -1.072  Xi -0.345  eps 1.382e-12  [m]  NVIDIA Tesla V100 SXM2 (board); 64-bit floating-point operation, board
        2017   K 0.727  B -1.091  Xi -0.363  eps 2.113e-12  [m]  Shoubu system B (ZettaScaler-2.2); 64-bit floating-point operation
        2018   K 0.728  B -1.100  Xi -0.372  eps 2.588e-12  [m]  Summit; 64-bit floating-point operation
        2020   K 0.730  B -1.045  Xi -0.316  eps 7.372e-13  [m]  NVIDIA A100 SXM (board); 64-bit floating-point operation, board
        2020   K 0.730  B -1.082  Xi -0.352  eps 1.708e-12  [m]  MN-3 (MN-Core); 64-bit floating-point operation
        2020   K 0.730  B -1.097  Xi -0.368  eps 2.450e-12  [m]  Fugaku; 64-bit floating-point operation
        2022   K 0.731  B -1.016  Xi -0.285  eps 3.755e-13  [m]  NVIDIA H100 SXM (board); 64-bit floating-point operation, board
        2022   K 0.731  B -1.042  Xi -0.311  eps 6.881e-13  [m]  Frontier; 64-bit floating-point operation
        2024   K 0.732  B -1.057  Xi -0.325  eps 9.712e-13  [m]  NVIDIA B200 SXM6 (board); 64-bit floating-point operation, board
        2025 * K 0.733  B -0.792  Xi -0.059  eps 2.156e-15  [m]  32-bit adder at 7 nm, device; addition, 32 bits, at the device
        2025   K 0.733  B -1.027  Xi -0.294  eps 4.908e-13  [m]  KAIROS (GH200); 64-bit floating-point operation
        2025   K 0.733  B -1.035  Xi -0.302  eps 5.897e-13  [m]  El Capitan; 64-bit floating-point operation
  storage, 56 points (* on the path of the cheapest found)
    3200 BCE * K 0.404  B -2.405  Xi -2.001  eps 2.923e+01  [p]  writing on clay, at a later scribe's rate (proxy); letter written, 4.52 bits, at a Carolingian scribe's rate
         301   K 0.498  B -2.466  Xi -1.969  eps 1.203e+02  [e]  Roman scribe, book hand (Edict of 301); letter written by a professional copyist (Latin alphabet, a = 23)
         793   K 0.506  B -2.405  Xi -1.899  eps 2.923e+01  [m]  Carolingian scribe; letter written, 4.52 bits
         950 * K 0.510  B -2.257  Xi -1.747  eps 9.721e-01  [m]  woodblock printing, China; character impressed, 15.29 bits
        1298   K 0.528  B -2.352  Xi -1.824  eps 8.541e+00  [e]  Wooden movable type, Wang Zhen; character set in the forme or impressed on a sheet (a = 40,000 characters)
        1455 * K 0.530  B -2.193  Xi -1.663  eps 2.236e-01  [p]  Gutenberg press, at the Frankfurt rate of 1573 (proxy); character impressed, 8.18 bits
        1600   K 0.541  B -2.269  Xi -1.729  eps 1.278e+00  [e]  woodblock printing, China (Ricci); character impressed on a double-page sheet (a = 40,000 characters)
        1834 * K 0.589  B -2.124  Xi -1.535  eps 4.530e-02  [m]  hand press, two men; character impressed, 7.25 bits
        1834   K 0.589  B -2.250  Xi -1.661  eps 8.200e-01  [m]  steam cylinder press; character impressed, 7.25 bits
        1860 * K 0.598  B -2.090  Xi -1.492  eps 2.080e-02  [e]  Hoe type-revolving press, four cylinders; character impressed (hand-set type, a = 152 sorts)
        1860   K 0.598  B -2.417  Xi -1.819  eps 3.900e+01  [m]  hand compositor; type sort set, 7.25 bits
        1871   K 0.602  B -2.379  Xi -1.777  eps 1.620e+01  [m]  hand compositor, six days of setting, distribution and correction (Keeling); type sort set from a pair of cases (a = 152), including distribution and correction
        1873 * K 0.604  B -2.032  Xi -1.428  eps 5.456e-03  [e]  hand-cranked cylinder press (Hoe); character impressed (hand-set type, a = 152 sorts)
        1873   K 0.604  B -2.097  Xi -1.493  eps 2.426e-02  [m]  Hoe ten-cylinder rotary press; character impressed, 7.25 bits
        1874   K 0.604  B -2.314  Xi -1.710  eps 3.628e+00  [m]  Sholes and Glidden typewriter, demo; keystroke (capitals only, a = 44 keys)
        1888   K 0.613  B -2.284  Xi -1.671  eps 1.800e+00  [m]  Typewriter, contest (McGurrin); keystroke (Remington, a = 84 characters)
        1892   K 0.616  B -2.297  Xi -1.681  eps 2.434e+00  [e]  Shorthand writer (Pitman phonography); letter of the words taken down (longhand equivalent, a = 26)
        1892   K 0.616  B -2.305  Xi -1.689  eps 2.943e+00  [m]  Typewriter, sustained good typist; keystroke (a = 84 characters)
        1892   K 0.616  B -2.383  Xi -1.767  eps 1.753e+01  [m]  Longhand, transcribing notes; letter written (a = 26)
        1894   K 0.617  B -2.331  Xi -1.714  eps 5.368e+00  [e]  Paige compositor; character composed, justified and later distributed by machine (109-key keyboard)
        1898   K 0.620  B -2.424  Xi -1.804  eps 4.500e+01  [e]  Simplex one-man typesetter; type composed and justified by one operator, distribution automatic (a = 90 channels)
        1902   K 0.623  B -2.041  Xi -1.417  eps 6.650e-03  [m]  Hoe octuple press; character impressed, 6.49 bits
        1910   K 0.633  B -2.328  Xi -1.695  eps 4.967e+00  [m]  typewriter; keystroke, 6.39 bits
        1925   K 0.642  B -2.492  Xi -1.850  eps 2.180e+02  [m]  Linotype; matrix set and cast, 6.49 bits
        1929 * K 0.644  B -2.021  Xi -1.376  eps 4.183e-03  [m]  Goss octuple press; character impressed, 6.49 bits
        1946   K 0.651  B -2.362  Xi -1.710  eps 1.084e+01  [m]  Teletype Model 14 reperforator; five-unit character punched in paper tape (line-driven, no operator)
        1953   K 0.659  B -2.231  Xi -1.571  eps 5.268e-01  [m]  IBM 726 magnetic tape; six-bit character written to tape
        1955   K 0.663  B -2.132  Xi -1.469  eps 5.408e-02  [m]  IBM 733 magnetic drum of the IBM 704; 36-bit word written to drum (96 us per subsequent word)
        1955   K 0.663  B -2.185  Xi -1.522  eps 1.842e-01  [m]  IBM 727 magnetic tape; six-bit character written to tape
        1955   K 0.663  B -2.256  Xi -1.593  eps 9.479e-01  [m]  IBM 721 card punch; 80-column card punched with 24 binary 36-bit words (864 bits)
        1956   K 0.664  B -2.167  Xi -1.502  eps 1.211e-01  [m]  IBM 350 disk (RAMAC); six-bit character written to disk
        1962   K 0.674  B -2.039  Xi -1.365  eps 6.350e-03  [e]  IBM 729 VI magnetic tape; six-bit character written to tape
        1962   K 0.674  B -2.117  Xi -1.443  eps 3.830e-02  [m]  IBM 1301 disk; six-bit character written to disk
        1966   K 0.681  B -2.027  Xi -1.347  eps 4.885e-03  [m]  IBM 2401 magnetic tape; byte written to tape (1,600 bpi)
        1966   K 0.681  B -2.044  Xi -1.363  eps 7.186e-03  [m]  IBM 2314 disk facility; byte written to disk
        1970   K 0.687  B -2.243  Xi -1.555  eps 6.959e-01  [m]  IBM 3211 line printer; character printed (48-character set)
        1971 * K 0.689  B -2.002  Xi -1.313  eps 2.720e-03  [m]  IBM 3330 disk with its storage control; byte written to disk
        1973 * K 0.692  B -1.949  Xi -1.257  eps 8.072e-04  [m]  IBM 3340 disk; byte written to disk
        1973   K 0.692  B -1.968  Xi -1.276  eps 1.240e-03  [m]  IBM 3420 magnetic tape; byte written to tape (6,250 bpi)
        1975   K 0.695  B -1.999  Xi -1.304  eps 2.567e-03  [m]  IBM 3800 laser printer; pel (dot position) exposed or left blank
        1976 * K 0.696  B -1.927  Xi -1.231  eps 4.883e-04  [m]  Shugart SA400 floppy disk drive; bit written to 5.25-in diskette
        1979   K 0.699  B -2.442  Xi -1.743  eps 6.825e+01  [m]  IBM 129 keypunch with operator; keystroke punched into a card (64-character keyboard)
        1981 * K 0.700  B -1.921  Xi -1.221  eps 4.225e-04  [m]  IBM 3380 disk with its storage control; byte written to disk
        1983 * K 0.702  B -1.776  Xi -1.074  eps 1.500e-05  [m]  Seagate ST-412 hard disk; bit written to disk (MFM, unformatted rate)
        1985   K 0.703  B -1.894  Xi -1.190  eps 2.250e-04  [m]  IBM 3480 cartridge tape; byte written to tape cartridge
        1996 * K 0.712  B -1.738  Xi -1.026  eps 6.250e-06  [m]  Quantum DLT4000 tape drive; byte written to DLT tape (native)
        1997 * K 0.713  B -1.630  Xi -0.917  eps 5.250e-07  [e]  Seagate Barracuda 9 hard disk; byte written to disk (media rate, zone average)
        2002   K 0.717  B -1.864  Xi -1.147  eps 1.136e-04  [m]  HP LaserJet 1100 laser printer; 600-dpi dot position printed or left blank (letter page)
        2005   K 0.719  B -1.632  Xi -0.913  eps 5.464e-07  [m]  Plextor PX-716A DVD writer; byte written to DVD+R (16X CAV, disc average)
        2006 * K 0.720  B -1.608  Xi -0.888  eps 3.141e-07  [m]  LTO-2 half-height tape drive; byte written to LTO Ultrium 2 tape (native)
        2009 * K 0.722  B -1.439  Xi -0.717  eps 6.402e-09  [m]  NAND flash; bit written
        2015   K 0.726  B -1.646  Xi -0.920  eps 7.459e-07  [m]  inkjet printer; drop placed
        2016   K 0.727  B -2.636  Xi -1.910  eps 6.041e+03  [e]  STM atomic memory; bit written
        2021   K 0.730  B -1.525  Xi -0.794  eps 4.600e-08  [m]  LTO-9 tape; bit written
        2023 * K 0.732  B -1.359  Xi -0.627  eps 1.012e-09  [m]  solid-state drive; bit written
        2023   K 0.732  B -1.452  Xi -0.720  eps 8.605e-09  [m]  hard disk; bit written
  transfer, 37 points (* on the path of the cheapest found)
        1795 * K 0.578  B -2.583  Xi -2.005  eps 1.747e+03  [m]  Chappe telegraph; semaphore sign, 6.52 bits, per station
        1796 * K 0.578  B -2.502  Xi -1.924  eps 2.735e+02  [e]  Edelcrantz shutter telegraph; shutter sign set and read at one station (1 of 1,024)
        1833   K 0.589  B -2.577  Xi -1.988  eps 1.520e+03  [e]  Prussian optical telegraph; semaphore sign set and read at one station (1 of 4,095)
        1837 * K 0.590  B -2.457  Xi -1.867  eps 9.795e+01  [e]  Cooke and Wheatstone five-needle telegraph; letter shown by two of five needles (1 of 20)
        1849 * K 0.595  B -2.394  Xi -1.799  eps 2.258e+01  [e]  Double-needle telegraph, Dover-London; Morse-equivalent dot unit (1 bit), 50 per word
        1850 * K 0.595  B -2.377  Xi -1.782  eps 1.530e+01  [e]  Morse register with copyist, US; Morse dot unit (1 bit), 50 per word
        1860 * K 0.598  B -2.353  Xi -1.755  eps 8.841e+00  [e]  Hughes printing telegraph; Morse-equivalent dot unit (1 bit), 50 per word
        1860   K 0.598  B -2.359  Xi -1.761  eps 1.024e+01  [m]  Morse telegraph line; Morse dot unit, battery and two operators
        1860   K 0.598  B -2.380  Xi -1.782  eps 1.651e+01  [e]  Breguet dial telegraph, France; Morse-equivalent dot unit (1 bit), 50 per word
        1860   K 0.598  B -2.382  Xi -1.783  eps 1.704e+01  [e]  Siemens dial telegraph, Prussia; Morse-equivalent dot unit (1 bit), 50 per word
        1860   K 0.598  B -2.382  Xi -1.784  eps 1.720e+01  [e]  House printing telegraph; Morse-equivalent dot unit (1 bit), 50 per word
        1875 * K 0.605  B -2.325  Xi -1.720  eps 4.629e+00  [e]  Phelps electro-motor printer; Morse-equivalent dot unit (1 bit), 50 per word
        1889   K 0.614  B -2.456  Xi -1.843  eps 9.574e+01  [m]  Army heliograph, British; Morse dot unit flashed (1 bit), 50 per word
        1889   K 0.614  B -2.469  Xi -1.855  eps 1.281e+02  [m]  Army large-flag signalling, British; Morse dot unit waved (1 bit), 50 per word
        1891   K 0.615  B -2.348  Xi -1.733  eps 7.919e+00  [e]  Morse sounder, Post Office; Morse dot unit (1 bit), 50 per word
        1891   K 0.615  B -2.359  Xi -1.744  eps 1.016e+01  [e]  Wheatstone automatic, punched tape; Morse dot unit (1 bit), 50 per word
        1891   K 0.615  B -2.369  Xi -1.754  eps 1.272e+01  [e]  Single-needle, Post Office; Morse-equivalent dot unit (1 bit), 50 per word
        1891   K 0.615  B -2.439  Xi -1.824  eps 6.448e+01  [e]  Wheatstone ABC dial telegraph; Morse-equivalent dot unit (1 bit), 50 per word
        1899   K 0.620  B -2.389  Xi -1.769  eps 2.038e+01  [e]  Marconi spark wireless, Channel; Morse dot unit (1 bit), 50 per word
        1909   K 0.632  B -2.465  Xi -1.834  eps 1.177e+02  [e]  Ship spark wireless station; bit sent by hand Morse, ship to shore (one dot unit = 1 bit)
        1920   K 0.640  B -2.721  Xi -2.081  eps 4.201e+04  [e]  Alexanderson alternator, transatlantic; bit sent by Morse on the transatlantic radio circuit (one dot unit = 1 bit)
        1944   K 0.650  B -2.427  Xi -1.777  eps 4.853e+01  [e]  Teleprinter tape set TG-16; signal unit sent on a 60 mA teleprinter line (1 bit per 22 ms unit)
        1951   K 0.656  B -2.404  Xi -1.748  eps 2.873e+01  [m]  Teletype Model 15 teleprinter link; signal unit sent on a 60 mA teleprinter line (1 bit per 22 ms unit)
        1967 * K 0.682  B -2.179  Xi -1.497  eps 1.600e-01  [m]  Bell 103A modem pair; bit sent over a switched telephone line (300 bit/s each way, full duplex)
        1978 * K 0.698  B -1.713  Xi -1.015  eps 3.500e-06  [m]  experimental Ethernet, 3 Mb/s; bit sent over the coaxial Ether from one transceiver to another
        1995 * K 0.711  B -1.651  Xi -0.939  eps 8.370e-07  [m]  Coaxial Ethernet transceivers, 10 Mb/s; bit sent over 10BASE5/10BASE2 coax (one transmitting plus one receiving CTI chip)
        1997 * K 0.713  B -1.499  Xi -0.786  eps 2.550e-08  [m]  100BASE-TX Ethernet PHY (LXT970); bit sent over twisted pair, full duplex (one PHY per end)
        2007 * K 0.720  B -1.449  Xi -0.728  eps 8.019e-09  [m]  100BASE-TX Ethernet PHY (DP83848C); bit sent over twisted pair, full duplex (one PHY per end)
        2010 * K 0.723  B -1.295  Xi -0.572  eps 2.300e-10  [m]  10 Gb/s SFP+ optical module; bit sent over single-mode fibre, 10GBASE-LR, up to 10 km (full duplex module)
        2015   K 0.726  B -1.361  Xi -0.635  eps 1.051e-09  [m]  1000BASE-T Ethernet PHY (DP83867); bit sent over four twisted pairs, full duplex (one PHY per end)
        2016 * K 0.727  B -1.249  Xi -0.522  eps 8.050e-11  [m]  100 Gb/s QSFP28 optical module; bit sent over single-mode fibre, 100GBASE-LR4, up to 10 km (full duplex module)
        2018   K 0.728  B -1.523  Xi -0.795  eps 4.416e-08  [m]  Bluetooth radio; bit sent
        2021   K 0.730  B -1.293  Xi -0.563  eps 2.242e-10  [m]  200 Gb/s CFP2-DCO coherent module; bit sent over DWDM fibre, 200G 16QAM, up to 400 km (full duplex module)
        2023   K 0.732  B -1.262  Xi -0.531  eps 1.092e-10  [m]  400ZR coherent module; bit sent over DWDM fibre, 400 Gb/s, up to 120 km (full duplex module)
        2023   K 0.732  B -1.472  Xi -0.740  eps 1.356e-08  [m]  Wi-Fi 6 radio, ESP32-C6 in 802.11n HT40 mode; bit sent
        2025 * K 0.733  B -1.227  Xi -0.494  eps 4.816e-11  [m]  1.6 Tb/s optical module; bit sent over single-mode fibre, 2xDR4, up to 500 m (full duplex module)
        2025   K 0.733  B -1.227  Xi -0.494  eps 4.887e-11  [m]  800 Gb/s optical module; bit sent
  construction, 49 points (* on the path of the cheapest found)
        1750 * K 0.567  B -2.452  Xi -1.885  eps 8.677e+01  [e]  Gobelins tapestry, high warp; colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)
        1750   K 0.567  B -2.460  Xi -1.893  eps 1.033e+02  [e]  Gobelins tapestry, low warp; colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)
        1804 * K 0.580  B -2.237  Xi -1.657  eps 6.094e-01  [p]  Jacquard loom, at a loom speed of 1910 (proxy); warp thread set
        1838   K 0.591  B -2.410  Xi -1.819  eps 3.251e+01  [e]  draw loom with drawboy, Paisley shawl; weft colour chosen for one design column in one bridle (a row of the design): 300-cord simple, 8 colours
        1839   K 0.591  B -2.445  Xi -1.854  eps 7.419e+01  [e]  draw loom with drawboy, Brussels carpet; pile colour chosen from 5 frames at one independent point of a wire row (128 points: 256 per 3/4-yard width, pattern mirrored by the point tie)
        1885   K 0.611  B -2.463  Xi -1.852  eps 1.114e+02  [e]  Gobelins tapestry, Chevreul palette; colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)
        1896   K 0.618  B -2.267  Xi -1.649  eps 1.218e+00  [e]  Power Jacquard loom, steam; hook raised or left down in one pick (408 hooks, a "400 machine")
        1896   K 0.618  B -2.415  Xi -1.796  eps 3.658e+01  [e]  Power dobby loom, steam; heald shaft raised or left down in one pick (11 shafts)
        1913   K 0.637  B -2.278  Xi -1.641  eps 1.565e+00  [e]  Power Jacquard silk loom, electric; hook raised or left down in one pick (600 hooks)
        1971 * K 0.689  B -2.151  Xi -1.462  eps 8.365e-02  [e]  Contact mask aligner, manual, 2-in wafer; transistor exposed at one mask level (wafer area x 4004 transistor density)
        1977 * K 0.697  B -0.460  Xi +0.237  eps 1.040e-18  [m]  ribosome on a designed gene; specified bit of a designed gene's protein
        1979   K 0.699  B -2.052  Xi -1.354  eps 8.688e-03  [e]  Micralign 140 projection aligner; DRAM cell (transistor) exposed at one mask level
        1990   K 0.707  B -2.942  Xi -2.234  eps 6.789e+06  [e]  STM, 35 xenon atoms; atom placed
        1993   K 0.710  B -2.346  Xi -1.636  eps 7.459e+00  [e]  Chip fabrication plant, 150\,mm, at the density of the PowerPC 601; transistor made
        1998   K 0.714  B -2.299  Xi -1.585  eps 2.533e+00  [m]  Chip fabrication plant, 200\,mm, 0.35\,$\mu$m, Fab 8 of the Worldwide Fab Energy Survey; transistor made
        1999   K 0.715  B -2.279  Xi -1.564  eps 1.607e+00  [e]  Stereolithography, SLA-5000; voxel cured (0.25 x 0.25 x 0.10 mm, beam line width x line width x layer)
        1999   K 0.715  B -2.316  Xi -1.601  eps 3.782e+00  [e]  Stereolithography, SLA-250; voxel cured (0.25 x 0.25 x 0.15 mm, beam line width x line width x layer)
        2000   K 0.715  B -0.953  Xi -0.237  eps 8.757e-14  [e]  DNA synthesizer, ABI 3900 (48 columns); nucleotide added to a molecule (2 bits)
        2000   K 0.715  B -2.157  Xi -1.441  eps 9.656e-02  [e]  Chip fabrication plant, 32 MB DRAM; DRAM cell (one transistor) fabricated, all process steps
        2002   K 0.717  B -2.201  Xi -1.484  eps 2.654e-01  [m]  Chip fabrication plant, 300\,mm, 130\,nm; transistor made
        2003   K 0.718  B -0.987  Xi -0.269  eps 1.937e-13  [m]  DNA synthesizer, ABI 3400 (4 columns); nucleotide added to a molecule (2 bits)
        2006   K 0.720  B -1.982  Xi -1.262  eps 1.728e-03  [e]  Chip fabrication plant, NAND flash; NAND memory cell fabricated, all process steps
        2007   K 0.720  B -2.128  Xi -1.408  eps 4.996e-02  [e]  Chip fabrication plant, 300\,mm, 65\,nm, model; transistor made
        2008   K 0.721  B -1.947  Xi -1.226  eps 7.668e-04  [e]  Chip fabrication plant, NAND flash; NAND memory cell fabricated, all process steps
        2009   K 0.722  B -1.931  Xi -1.209  eps 5.292e-04  [e]  Chip fabrication plant, NAND flash; NAND memory cell fabricated, all process steps
        2010   K 0.723  B -1.899  Xi -1.177  eps 2.567e-04  [e]  Chip fabrication plant, NAND flash; NAND memory cell fabricated, all process steps
        2012   K 0.724  B -2.040  Xi -1.316  eps 6.578e-03  [e]  Chip fabrication plant, 300\,mm, 28\,nm, model; transistor made
        2012   K 0.724  B -2.296  Xi -1.572  eps 2.388e+00  [e]  Whole-garment knitting, Shima SWG-FIRST; needle selected (knit or not) by one knitting system in one pass
        2014   K 0.725  B -2.796  Xi -2.071  eps 2.397e+05  [e]  STM atom assembler, 38 cobalt atoms (NIST); atom placed
        2016   K 0.727  B -2.004  Xi -1.278  eps 2.884e-03  [m]  Multi Jet Fusion printer, HP 4200; voxel set, fused or not (600 dpi x 600 dpi x 0.08 mm)
        2016   K 0.727  B -2.016  Xi -1.289  eps 3.750e-03  [e]  Chip fabrication plant, 300\,mm, 16\,nm, model; transistor made
        2016   K 0.727  B -2.243  Xi -1.516  eps 7.041e-01  [m]  metal 3D printer; voxel melted
        2016   K 0.727  B -2.469  Xi -1.743  eps 1.288e+02  [e]  Optical tweezer array, defect-free rubidium arrays; atom placed
        2018   K 0.728  B -1.794  Xi -1.066  eps 2.295e-05  [e]  EUV scanner, NXE:3400B, at 7\,nm density; transistor exposed
        2018   K 0.728  B -1.833  Xi -1.104  eps 5.520e-05  [m]  e-beam writer; pixel exposed
        2018   K 0.728  B -2.404  Xi -1.675  eps 2.831e+01  [e]  STM hydrogen lithography, ZyVector; pixel exposed
        2020   K 0.730  B -0.935  Xi -0.205  eps 5.818e-14  [m]  DNA synthesizer, Dr. Oligo 768XLc; nucleotide added to a molecule (2 bits)
        2020   K 0.730  B -1.780  Xi -1.050  eps 1.634e-05  [e]  ArF dry scanner, XT:1460K, at 65\,nm density; transistor exposed
        2020   K 0.730  B -1.992  Xi -1.263  eps 2.171e-03  [e]  Chip fabrication plant, 300\,mm, 7\,nm, model; transistor made
        2021   K 0.730  B -1.955  Xi -1.225  eps 9.200e-04  [m]  two-photon printer; voxel exposed
        2022   K 0.731  B -0.794  Xi -0.063  eps 2.272e-15  [e]  Peptide synthesizer, Liberty Blue 2.0; amino-acid residue added to a molecule (4.32 bits)
        2022   K 0.731  B -1.822  Xi -1.091  eps 4.304e-05  [e]  KrF scanner, XT:860N, at 0.13\,$\mu$m density; transistor exposed
        2023   K 0.732  B -1.244  Xi -0.512  eps 7.161e-11  [m]  Enzymatic DNA printer, SYNTAX STX-200; nucleotide added to a molecule (2 bits)
        2023   K 0.732  B -1.943  Xi -1.212  eps 7.089e-04  [e]  i-line scanner, XT:400M, at 0.35\,$\mu$m density; transistor exposed
        2024   K 0.732  B -1.730  Xi -0.998  eps 5.258e-06  [m]  ArF immersion scanner, at 28\,nm density; transistor exposed
        2025   K 0.733  B -1.740  Xi -1.007  eps 6.527e-06  [m]  EUV scanner, at H100 density; transistor exposed
        2025   K 0.733  B -1.914  Xi -1.181  eps 3.627e-04  [e]  Maskless laser direct writer, MLA 150; pixel exposed
        2025   K 0.733  B -1.980  Xi -1.247  eps 1.663e-03  [m]  chip fabrication plant, logic; transistor made
        2025   K 0.733  B -2.316  Xi -1.583  eps 3.803e+00  [e]  optical tweezers, continuous reloading; atom placed
  gains (K range from the bounds of humanity's energy, taking the lower bound at one end and the upper at the other)
    processing       1 CE to 1946: dK +0.157 (+0.123 to +0.183), dB +0.074, dXi +0.231, B share 32.1% (28.9% to 37.6%)
    processing       1946 to 2025: dK +0.082 (+0.077 to +0.087), dB +1.501, dXi +1.583, B share 94.8% (94.5% to 95.1%)
    storage           793 to 1929: dK +0.139 (+0.115 to +0.166), dB +0.384, dXi +0.523, B share 73.5% (69.9% to 77.0%)
    storage          1929 to 2025: dK +0.089 (+0.084 to +0.093), dB +0.662, dXi +0.750, B share 88.2% (87.6% to 88.8%)
    transfer         1795 to 1860: dK +0.020 (-0.004 to +0.046), dB +0.230, dXi +0.250, B share 91.8% (83.2% to 101.9%)
    transfer         1860 to 2025: dK +0.135 (+0.123 to +0.146), dB +1.126, dXi +1.261, B share 89.3% (88.6% to 90.1%)
    construction     1804 to 2025: dK +0.153 (+0.139 to +0.168), dB +1.777, dXi +1.930, B share 92.1% (91.4% to 92.8%)
    processing       1856 to 2025: dK +0.136 (+0.124 to +0.148), dB +1.525, dXi +1.661, B share 91.8% (91.2% to 92.5%)
    storage           793 to 2025: dK +0.227 (+0.207 to +0.251), dB +1.046, dXi +1.273, B share 82.2% (80.7% to 83.5%)
    transfer         1795 to 2025: dK +0.155 (+0.140 to +0.171), dB +1.356, dXi +1.511, B share 89.7% (88.8% to 90.6%)
    construction     1750 to 1804: dK +0.013 (-0.021 to +0.045), dB +0.215, dXi +0.228, B share 94.3% (82.7% to 110.8%)
    construction per transistor made by a fabrication plant, 1804 to 2025: dB +0.256, B share 62.6% (60.4% to 64.9%)
    humanity in 3200 BCE: P = 1.1e+10 W, K = 0.404 (0.349 to 0.419)
    humanity in 1 CE: P = 8.83e+10 W, K = 0.495 (0.472 to 0.524)
    humanity in 1900: P = 1.62e+12 W, K = 0.621 (0.616 to 0.628)
    humanity in 1946: P = 3.26e+12 W, K = 0.651 (0.647 to 0.655)
    humanity in 1950: P = 3.51e+12 W, K = 0.655 (0.650 to 0.658)
    humanity in 1975: P = 8.97e+12 W, K = 0.695 (0.694 to 0.697)
    humanity in 2000: P = 1.43e+13 W, K = 0.715 (0.715 to 0.717)
    humanity in 2025: P = 2.14e+13 W, K = 0.733 (0.732 to 0.734)
    food and feed in 1950: K 0.6546 against 0.6504 for the total energy supply, +0.0042; in 2025 +0.0051
done


==> anc/code/figures/write_systems_table.py <==
"""Rows of the systems table (label tab:systems) for supplement.tex, where it is Table S1 of the electronic supplementary
material of the REVTeX build, and for the frozen rspa/main.tex, where it was Table V.

write_systems_table(rows, path, variant) writes the body of the long table: one line per system, grouped by class in the order
processing, storage, transfer, construction, each group under the italic heading the tables have used so far. The file holds
rows only. The caption, the column heads and the rules stay in supplement.tex, which reads the file with \\inputrows (TeX's primitive
\\input, so that the first line of the file may be a \\multicolumn). Numbers are formatted as in the tables so far:

  P and eps   two significant figures, written plainly from 0.1 to 99 (0.16, 8.9, 58) and otherwise as $2.0\\times10^{2}$;
              an exact power of ten outside that range is $10^{10}$ (the power of Zeus)
  K, B, Xi    two decimals, with a minus sign in math mode ($-0.51$) and never -0.00
Rounding is half up on the decimal value, as in the tables so far (325 W gives 3.3, 57.5 W gives 58, 0.245 gives 0.25),
after the binary noise of the float is removed (25*2.3 = 57.49999999999999 counts as 57.5).

variant "revtex" writes $2.0\\times10^{2}$ (supplement.tex), variant "rspa" writes $2.0{\\times}10^{2}$ (rspa/main.tex).

Each row is a dict with
  table_name  text of the System column, LaTeX allowed ("\\textit{E.~coli} cell", "1.2\\,GW AI campus (2026, projected)")
  op          the operation; "floating-point operation" is shortened to "flop" as in the tables so far ("64-bit flop")
  PF          primary power in W
  eps         primary energy per operation in J
  K, B, Xi    the indices, Xi = K + B computed before rounding
  src         comma-separated BibTeX keys (or a list of keys), cited with \\citep after the name (may be empty)
  cls         processing | storage | transfer | construction
Other fields are ignored. Rows keep their input order within a class. Unescaped &, % and # in table_name and op are escaped,
since they would break the row; everything else is passed to LaTeX as given (\\newline may break a long name by hand).
With check=True (the default) a row whose K, B or Xi disagrees with its PF and eps by more than 0.001 raises ValueError, which
catches, for example, electricity as sourced passed as PF where the indices were computed from primary power.

Example, from the figures folder (python3 make_figures.py runs there):
  write_systems_table(rows, "systems_table.tex", "revtex")        # \\inputrows{figures/systems_table.tex} in supplement.tex
  write_systems_table(rows, "systems_table_rspa.tex", "rspa")     # \\inputrows{../figures/systems_table_rspa.tex} in rspa/main.tex
"""
import math
import re
from decimal import Decimal, ROUND_HALF_UP

CLASSES = (   # order of the groups and their headings, as in Tables V and VI so far
    ("processing", "Processing, a bit overwritten after use"),
    ("storage", "Storage, a bit held in place"),
    ("transfer", "Transfer, a bit recreated elsewhere"),
    ("construction", "Construction, a bit built into a product"),
)
OP_SHORT = (("floating-point operation", "flop"),)   # shortened forms of the operation used in the tables
TIMES = {"revtex": r"\times", "rspa": r"{\times}"}
NCOLS = 7                                            # System, Operation, P (W), eps (J), K, B, Xi
EREF = 1.380649e-23*2.725*math.log(2)                # kB T0 ln 2, the unit of B, for the consistency check


def _decimal(x):
    """x as a decimal to 12 significant figures, which removes the noise of binary floating point."""
    return Decimal(f"{float(x):.12g}")


def _sig2(x):
    """Mantissa (a string d.d) and exponent of x > 0 rounded half up to two significant figures."""
    d = _decimal(x)
    e = d.adjusted()                                 # exponent of the leading digit
    m = d.scaleb(-e).quantize(Decimal("0.1"), rounding=ROUND_HALF_UP)
    if m >= 10:                                      # 9.96 rounds up to 10.0, that is 1.0 in the next decade
        m, e = Decimal("1.0"), e + 1
    return f"{m:.1f}", e


def fmt_value(x, variant="revtex"):
    """A positive power or energy to two significant figures, in math mode, as in the tables."""
    x = float(x)
    if not (x > 0 and math.isfinite(x)):
        raise ValueError(f"a power or energy must be positive and finite, got {x!r}")
    m, e = _sig2(x)                                  # mantissa after rounding and exponent, "2.0" and 2 for 203.5
    if e == 1:
        s = m.replace(".", "")                       # 19, 58, 10
    elif e == 0:
        s = m                                        # 8.9, 5.0
    elif e == -1:
        s = "0." + m.replace(".", "")                # 0.16, 0.97, 0.70
    else:
        n = round(math.log10(x))
        if abs(x/10.0**n - 1) < 1e-9:
            s = f"10^{{{n}}}"                        # an exact power of ten, 10^{-12}
        else:
            s = f"{m}{TIMES[variant]}10^{{{e}}}"
    return f"${s}$"


def fmt_index(v):
    """K, B or Xi to two decimals, in math mode so that the minus is a minus sign."""
    s = f"{_decimal(v).quantize(Decimal('0.01'), rounding=ROUND_HALF_UP):.2f}"
    if s == "-0.00":
        s = "0.00"
    return f"${s}$"


def _escape(text):
    """Escape &, % and # unless already escaped; everything else is LaTeX as given."""
    return re.sub(r"(?<!\\)([&%#])", r"\\\1", str(text))


def _op(op, short=True):
    op = str(op).strip()
    if short:
        for long_form, short_form in OP_SHORT:
            op = op.replace(long_form, short_form)
    return _escape(op)


def _cite(src):
    parts = src if isinstance(src, (list, tuple)) else str(src or "").split(",")
    keys = [str(k).strip() for k in parts if str(k).strip()]
    return f" \\citep{{{','.join(keys)}}}" if keys else ""


def row_tex(r, variant="revtex", short_ops=True):
    """One row of the table, ending in \\\\."""
    cells = [_escape(str(r["table_name"]).strip()) + _cite(r.get("src")), _op(r["op"], short_ops),
             fmt_value(r["PF"], variant), fmt_value(r["eps"], variant),
             fmt_index(r["K"]), fmt_index(r["B"]), fmt_index(r["Xi"])]
    return " & ".join(cells) + r" \\"


def _check(r):
    """K, B and Xi against PF and eps, to 0.001."""
    K = (math.log10(float(r["PF"])) - 6)/10
    B = 0.1*math.log10(EREF/float(r["eps"]))
    for name, want, got in (("K", K, r["K"]), ("B", B, r["B"]), ("Xi", float(r["K"]) + float(r["B"]), r["Xi"])):
        if abs(float(got) - want) > 1e-3:
            raise ValueError(f"row {r['table_name']!r}: {name} = {float(got):.4f}, but PF and eps give {want:.4f}")


def write_systems_table(rows, path, variant="revtex", short_ops=True, check=True):
    """Write the rows of the systems table to path for supplement.tex (variant "revtex") or rspa/main.tex (variant "rspa").

    Returns the number of rows written. A row whose cls is not one of the four classes raises ValueError (the Type II systems
    belong in Table II, not here). Each class heading ends in \\\\*, and so do the first row of a class and its second-to-last
    row, so that longtable never breaks a page after a heading or leaves the first or the last row of a class alone.
    """
    variant = str(variant).lower()
    if variant not in TIMES:
        raise ValueError(f"variant must be 'revtex' or 'rspa', got {variant!r}")
    order = [c for c, _ in CLASSES]
    for r in rows:
        if r.get("cls") not in order:
            raise ValueError(f"row {r.get('table_name')!r} has class {r.get('cls')!r}, not one of {', '.join(order)}")
        missing = [k for k in ("table_name", "op", "PF", "eps", "K", "B", "Xi") if r.get(k) is None]
        if missing:
            raise ValueError(f"row {r.get('table_name')!r} lacks {', '.join(missing)}")
        if check:
            _check(r)
    lines = [f"% Rows of the systems table (tab:systems), {len(rows)} systems, written by write_systems_table (variant {variant}).",
             "% Generated file: edit the data in make_figures.py, not this file. Read in "
             + ("supplement.tex" if variant == "revtex" else "rspa/main.tex") + " with \\inputrows."]
    for cls, heading in CLASSES:
        group = [r for r in rows if r["cls"] == cls]
        if not group:
            continue
        lines.append(f"% {cls}, {len(group)} row{'' if len(group) == 1 else 's'}")
        lines.append(f"\\multicolumn{{{NCOLS}}}{{l}}{{\\textit{{{heading}}}}} \\\\*")
        n = len(group)
        for i, r in enumerate(group):
            line = row_tex(r, variant, short_ops)
            if n >= 2 and (i == 0 or i == n - 2):  # keep the first two rows with the heading, and the last row with the one before
                line += "*"
            lines.append(line)
    with open(path, "w", encoding="utf-8") as f:
        f.write("\n".join(lines) + "\n")
    return len(rows)


if __name__ == "__main__":   # a demonstration: python3 write_systems_table.py prints three rows in both variants
    import os
    import tempfile

    def row(name, op, PF, eps, src, cls):
        K, B = (math.log10(PF) - 6)/10, 0.1*math.log10(EREF/eps)
        return dict(table_name=name, op=op, PF=PF, eps=eps, K=K, B=B, Xi=K + B, src=src, cls=cls)

    demo = [row("Human cortex", "synaptic release", 8.9, 8.9/2.66e13, "lennie2003cost", "processing"),
            row("El~Capitan (2025)", "64-bit floating-point operation", 29.685e6*2.3, 29.685e6*2.3/1.809e18, "top500nov2025",
                "processing"),
            row(r"\textit{E.~coli} cell", "ATP hydrolysed", 1e-12, 1e-19, "milo2015cell", "construction")]
    for variant in ("revtex", "rspa"):
        with tempfile.TemporaryDirectory() as d:
            path = os.path.join(d, "rows.tex")
            write_systems_table(demo, path, variant)
            print(open(path).read())


==> anc/code/tables/fig4_points.json <==
[
 {
  "key": "abacus1",
  "cls": "processing",
  "year": 1,
  "label": "abacus (proxy)",
  "table": "abacus, at a 1946 champion's rate (proxy)",
  "eps": 12.223723723723724,
  "status": "p",
  "op": "addition, 4.5 digits, at the 1946 soroban champion's rate",
  "bib": [
   "kojima1954japanese",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.4946064166242342,
  "Klo": 0.4723846491935785,
  "Khi": 0.5240579112294466,
  "B": -2.367092827523637,
  "env": true
 },
 {
  "key": "arith1856",
  "cls": "processing",
  "year": 1856,
  "label": "arithmometer",
  "table": "Thomas arithmometer, maker's timing",
  "eps": 3.830606694824161,
  "status": "m",
  "op": "addition, 8 digits",
  "bib": [
   "builder1856arithmometer",
   "horsburgh1914modern",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5970314413332185,
  "Klo": 0.586030105199405,
  "Khi": 0.6083878488678758,
  "B": -2.316699231301844,
  "env": true
 },
 {
  "key": "p1_scheutz_engine_1857",
  "cls": "processing",
  "year": 1857,
  "label": "Scheutz engine",
  "table": "Scheutz difference engine",
  "eps": 30.624784892215686,
  "status": "m",
  "op": "addition, 15 digits",
  "bib": [
   "scheutz1857specimens",
   "stokes1854report",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5973744531692275,
  "Klo": 0.5865528387301223,
  "Khi": 0.6085532865276045,
  "B": -2.4069797796572825,
  "env": false
 },
 {
  "key": "p1_arithmometer_actuarial_1873",
  "cls": "processing",
  "year": 1873,
  "label": "arithmometer, sustained",
  "table": "Arithmometer, actuarial tables",
  "eps": 23.400064996280136,
  "status": "e",
  "op": "addition, 6 digits",
  "bib": [
   "gray1873arithmometer",
   "hannyngton1871use",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6037416305254275,
  "Klo": 0.5956333042500234,
  "Khi": 0.6123872851135858,
  "B": -2.395294181337696,
  "env": false
 },
 {
  "key": "p1_mental_addition_best_1889",
  "cls": "processing",
  "year": 1889,
  "label": "mental addition",
  "table": "Mental addition, best of 10, 1\\,h",
  "eps": 27.74894500030579,
  "status": "m",
  "op": "addition, 1 digit",
  "bib": [
   "oehrn1889experimentelle",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6139177557952007,
  "Klo": 0.6078195955597605,
  "Khi": 0.6213649331643005,
  "B": -2.4026971225798146,
  "env": false
 },
 {
  "key": "p1_bon_marche_cashier_1893",
  "cls": "processing",
  "year": 1893,
  "label": "cashier, mental",
  "table": "Bon Marché cashier, mental",
  "eps": 15.755909973052777,
  "status": "m",
  "op": "addition, 1 digit",
  "bib": [
   "binet1894psychologie",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6164617871126439,
  "Klo": 0.6108661683871949,
  "Khi": 0.6236093451769792,
  "B": -2.3781168240313506,
  "env": false
 },
 {
  "key": "p1_inaudi_4digit_1893",
  "cls": "processing",
  "year": 1893,
  "label": "Inaudi, mental",
  "table": "Inaudi, mental 4-digit addition",
  "eps": 25.73053887937879,
  "status": "m",
  "op": "addition, 4 digits",
  "bib": [
   "binet1894psychologie",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6164617871126439,
  "Klo": 0.6108661683871949,
  "Khi": 0.6236093451769792,
  "B": -2.3994173631478275,
  "env": false
 },
 {
  "key": "p1_comptometer_demo_1895",
  "cls": "processing",
  "year": 1895,
  "label": "Comptometer",
  "table": "Comptometer, maker's example",
  "eps": 7.965253685268943,
  "status": "e",
  "op": "addition, 1 digit per stroke",
  "bib": [
   "felttarrant1895methods",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6177338027713656,
  "Klo": 0.6123894548009121,
  "Khi": 0.6247315511833186,
  "B": -2.348492436186113,
  "env": false
 },
 {
  "key": "comptometer_1913",
  "cls": "processing",
  "year": 1913,
  "label": "Comptometer",
  "table": "Comptometer, key-driven, demonstration",
  "eps": 2.2125704681302616,
  "status": "e",
  "op": "addition, 4 digits per stroke",
  "bib": [
   "felttarrant1913rapid",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6365466439768201,
  "Klo": 0.6325997444512776,
  "Khi": 0.6414762844811012,
  "B": -2.292862186109384,
  "env": true
 },
 {
  "key": "burroughs_1921",
  "cls": "processing",
  "year": 1921,
  "label": "Burroughs adder",
  "table": "Burroughs listing adding machine",
  "eps": 33.083196523471535,
  "status": "m",
  "op": "addition, 4 digits",
  "bib": [
   "desborough1921office",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6404755301020769,
  "Klo": 0.636472012837077,
  "Khi": 0.6451282454553253,
  "B": -2.4103332214433135,
  "env": false
 },
 {
  "key": "ibm405_1934",
  "cls": "processing",
  "year": 1934,
  "label": "IBM 405 tabulator",
  "table": "IBM 405 tabulator",
  "eps": 7.2427816956753865,
  "status": "e",
  "op": "addition of a card field, 5 digits on average",
  "bib": [
   "ibm2002frequently",
   "ibm1935manual",
   "diebold1956automatic"
  ],
  "note": "",
  "K": 0.6447267762766105,
  "Klo": 0.6404286852562381,
  "Khi": 0.6491454446345092,
  "B": -2.3443630145013468,
  "env": false
 },
 {
  "key": "harvard_mark1_1944_whole",
  "cls": "processing",
  "year": 1944,
  "label": "Harvard Mark I",
  "table": "Harvard Mark I",
  "eps": 343.5668428773699,
  "status": "m",
  "op": "addition, 23 digits",
  "bib": [
   "blachman1953survey",
   "harvard1946manual"
  ],
  "note": "",
  "K": 0.6497837111112126,
  "Klo": 0.6454874641990479,
  "Khi": 0.6538849342880158,
  "B": -2.5119735993734027,
  "env": false
 },
 {
  "key": "eniac",
  "cls": "processing",
  "year": 1946,
  "label": "ENIAC",
  "table": "ENIAC",
  "eps": 3.1608149544718023,
  "status": "m",
  "op": "addition, 10 digits",
  "bib": [
   "wardept1946eniac"
  ],
  "note": "",
  "K": 0.6513833933762729,
  "Klo": 0.6471512161044213,
  "Khi": 0.6553673673178618,
  "B": -2.3083523821079583,
  "env": false
 },
 {
  "key": "soroban1946",
  "cls": "processing",
  "year": 1946,
  "label": "soroban champion",
  "table": "soroban, 1946 champion",
  "eps": 12.223723723723724,
  "status": "m",
  "op": "addition, 4.5 digits",
  "bib": [
   "kojima1954japanese",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6513833933762729,
  "Klo": 0.6471512161044213,
  "Khi": 0.6553673673178618,
  "B": -2.367092827523637,
  "env": false
 },
 {
  "key": "bell_model_v_1947",
  "cls": "processing",
  "year": 1947,
  "label": "Bell Model V",
  "table": "Bell Labs Model V relay computer",
  "eps": 112.88624837399296,
  "status": "e",
  "op": "floating addition, 7 digits",
  "bib": [
   "blachman1953survey"
  ],
  "note": "",
  "K": 0.6521832345088029,
  "Klo": 0.647983092057108,
  "Khi": 0.656108583832785,
  "B": -2.4636365789737362,
  "env": false
 },
 {
  "key": "ibm604_1948",
  "cls": "processing",
  "year": 1948,
  "label": "IBM 604",
  "table": "IBM 604 electronic calculating punch",
  "eps": 4.513134319608457,
  "status": "m",
  "op": "addition, 13 digits",
  "bib": [
   "blachman1953survey",
   "diebold1956automatic"
  ],
  "note": "",
  "K": 0.6529830756413331,
  "Klo": 0.6488149680097948,
  "Khi": 0.6568498003477081,
  "B": -2.323820300882043,
  "env": false
 },
 {
  "key": "harvard_mark2_1948",
  "cls": "processing",
  "year": 1948,
  "label": "Harvard Mark II",
  "table": "Harvard Mark II relay calculator",
  "eps": 52.680249241196705,
  "status": "m",
  "op": "floating addition, 10 digits",
  "bib": [
   "blachman1953survey"
  ],
  "note": "",
  "K": 0.6529830756413331,
  "Klo": 0.6488149680097948,
  "Khi": 0.6568498003477081,
  "B": -2.430537257069594,
  "env": false
 },
 {
  "key": "edsac_1949",
  "cls": "processing",
  "year": 1949,
  "label": "EDSAC",
  "table": "EDSAC",
  "eps": 2.25,
  "status": "m",
  "op": "addition, 35 bits",
  "bib": [
   "blachman1953survey"
  ],
  "note": "",
  "K": 0.6537829167738632,
  "Klo": 0.6496468439624815,
  "Khi": 0.6575910168626313,
  "B": -2.2935907267775333,
  "env": false
 },
 {
  "key": "zuse_z4_1950",
  "cls": "processing",
  "year": 1950,
  "label": "Zuse Z4",
  "table": "Zuse Z4 relay computer (ETH Zurich)",
  "eps": 82.03125,
  "status": "e",
  "op": "floating addition, 32 bits",
  "bib": [
   "blachman1953survey"
  ],
  "note": "",
  "K": 0.6545932517621147,
  "Klo": 0.65048267960505,
  "Khi": 0.6583348915089161,
  "B": -2.449770407908604,
  "env": false
 },
 {
  "key": "seac_1950",
  "cls": "processing",
  "year": 1950,
  "label": "SEAC",
  "table": "SEAC",
  "eps": 1.0104444444444445,
  "status": "e",
  "op": "addition, 45 bits",
  "bib": [
   "weik1955survey",
   "blachman1953survey"
  ],
  "note": "",
  "K": 0.6545932517621147,
  "Klo": 0.65048267960505,
  "Khi": 0.6583348915089161,
  "B": -2.2588237190093734,
  "env": false
 },
 {
  "key": "whirlwind_1950",
  "cls": "processing",
  "year": 1950,
  "label": "Whirlwind I",
  "table": "Whirlwind I (electrostatic store)",
  "eps": 0.643125,
  "status": "m",
  "op": "addition, 16 bits",
  "bib": [
   "blachman1953survey",
   "weik1955survey"
  ],
  "note": "",
  "K": 0.6545932517621147,
  "Klo": 0.65048267960505,
  "Khi": 0.6583348915089161,
  "B": -2.2392020141770477,
  "env": true
 },
 {
  "key": "swac_1951",
  "cls": "processing",
  "year": 1951,
  "label": "SWAC",
  "table": "SWAC",
  "eps": 0.15567567567567567,
  "status": "m",
  "op": "addition, 37 bits",
  "bib": [
   "weik1961third",
   "weik1955survey",
   "blachman1953survey"
  ],
  "note": "",
  "K": 0.6562215469065673,
  "Klo": 0.6522309837018359,
  "Khi": 0.6598637581686116,
  "B": -2.1775945509020183,
  "env": true
 },
 {
  "key": "manchester_ferranti_1951",
  "cls": "processing",
  "year": 1951,
  "label": "Ferranti Mark 1",
  "table": "Manchester (Ferranti Mark 1)",
  "eps": 2.34,
  "status": "m",
  "op": "addition, 40 bits",
  "bib": [
   "blachman1953survey"
  ],
  "note": "",
  "K": 0.6562215469065673,
  "Klo": 0.6522309837018359,
  "Khi": 0.6598637581686116,
  "B": -2.295294060707411,
  "env": false
 },
 {
  "key": "univac",
  "cls": "processing",
  "year": 1951,
  "label": "UNIVAC I",
  "table": "UNIVAC I",
  "eps": 5.344650741197776,
  "status": "m",
  "op": "addition, 11 digits",
  "bib": [
   "weik1961third"
  ],
  "note": "",
  "K": 0.6562215469065673,
  "Klo": 0.6522309837018359,
  "Khi": 0.6598637581686116,
  "B": -2.3311644080139273,
  "env": false
 },
 {
  "key": "ias_1952",
  "cls": "processing",
  "year": 1952,
  "label": "IAS machine",
  "table": "IAS machine (Princeton)",
  "eps": 0.06975,
  "status": "m",
  "op": "addition, 40 bits",
  "bib": [
   "blachman1953survey",
   "weik1955survey"
  ],
  "note": "",
  "K": 0.65784984205102,
  "Klo": 0.6539792877986217,
  "Khi": 0.6613926248283073,
  "B": -2.1427268961609602,
  "env": true
 },
 {
  "key": "edvac_1952",
  "cls": "processing",
  "year": 1952,
  "label": "EDVAC",
  "table": "EDVAC",
  "eps": 4.418181818181819,
  "status": "m",
  "op": "addition, 44 bits",
  "bib": [
   "weik1955survey",
   "blachman1953survey"
  ],
  "note": "",
  "K": 0.65784984205102,
  "Klo": 0.6539792877986217,
  "Khi": 0.6613926248283073,
  "B": -2.3228968333768036,
  "env": false
 },
 {
  "key": "ibm701_1953",
  "cls": "processing",
  "year": 1953,
  "label": "IBM 701",
  "table": "IBM 701 (Williams-tube store)",
  "eps": 0.39999999999999997,
  "status": "m",
  "op": "addition, 36 bits",
  "bib": [
   "blachman1953survey",
   "weik1955survey"
  ],
  "note": "",
  "K": 0.6594781371954728,
  "Klo": 0.6557275918954077,
  "Khi": 0.6629214914880031,
  "B": -2.218578474099193,
  "env": false
 },
 {
  "key": "tradic_1955",
  "cls": "processing",
  "year": 1955,
  "label": "TRADIC",
  "table": "TRADIC transistor computer (Bell Labs)",
  "eps": 0.0003125,
  "status": "m",
  "op": "addition, 16 bits",
  "bib": [
   "bell1955new",
   "harris1958tradic"
  ],
  "note": "",
  "K": 0.6627347274843783,
  "Klo": 0.6592242000889798,
  "Khi": 0.6659792248073944,
  "B": -1.9078574771344063,
  "env": true
 },
 {
  "key": "ibm650_1955",
  "cls": "processing",
  "year": 1954,
  "label": "IBM 650",
  "table": "IBM 650 (magnetic drum)",
  "eps": 1.3004454198430553,
  "status": "m",
  "op": "addition, 10 digits",
  "bib": [
   "weik1961third",
   "weik1955survey",
   "ibm1958general650",
   "ibm2026ibm650"
  ],
  "note": "",
  "K": 0.6610973451522903,
  "Klo": 0.6574735237616058,
  "Khi": 0.6644476295093027,
  "B": -2.2697816879084436,
  "env": false
 },
 {
  "key": "ibm704",
  "cls": "processing",
  "year": 1955,
  "label": "IBM 704",
  "table": "IBM 704",
  "eps": 0.11419444444444443,
  "status": "m",
  "op": "addition, 36 bits",
  "bib": [
   "weik1961third"
  ],
  "note": "",
  "K": 0.6627347274843783,
  "Klo": 0.6592242000889798,
  "Khi": 0.6659792248073944,
  "B": -2.1641369725677033,
  "env": false
 },
 {
  "key": "ibm407_1956",
  "cls": "processing",
  "year": 1956,
  "label": "IBM 407",
  "table": "IBM 407 accounting machine",
  "eps": 4.726170931924504,
  "status": "e",
  "op": "addition of a card field, 6 digits on average",
  "bib": [
   "diebold1956automatic"
  ],
  "note": "",
  "K": 0.6643630226288311,
  "Klo": 0.6609725041857656,
  "Khi": 0.6675080914670899,
  "B": -2.325823417441888,
  "env": false
 },
 {
  "key": "tx0_1956",
  "cls": "processing",
  "year": 1956,
  "label": "TX-0",
  "table": "TX-0 transistor computer (Lincoln Lab)",
  "eps": 0.020077777777777778,
  "status": "m",
  "op": "addition, 18 bits",
  "bib": [
   "weik1961third",
   "mckenzie1999tx0"
  ],
  "note": "",
  "K": 0.6643630226288311,
  "Klo": 0.6609725041857656,
  "Khi": 0.6675080914670899,
  "B": -2.0886440392785572,
  "env": false
 },
 {
  "key": "ibm608_1957",
  "cls": "processing",
  "year": 1957,
  "label": "IBM 608",
  "table": "IBM 608 transistor calculator",
  "eps": 0.04826514263812499,
  "status": "m",
  "op": "addition, 9 digits",
  "bib": [
   "diebold1956automatic",
   "weik1955survey"
  ],
  "note": "",
  "K": 0.6659913177732839,
  "Klo": 0.6627208082825516,
  "Khi": 0.6690369581267855,
  "B": -2.1267358343663814,
  "env": false
 },
 {
  "key": "ibm709_1959",
  "cls": "processing",
  "year": 1959,
  "label": "IBM 709",
  "table": "IBM 709",
  "eps": 0.16999999999999998,
  "status": "m",
  "op": "addition, 36 bits",
  "bib": [
   "weik1961third",
   "ibm2002frequently"
  ],
  "note": "",
  "K": 0.6692479080621894,
  "Klo": 0.6662174164761234,
  "Khi": 0.6720946914461768,
  "B": -2.181417367104224,
  "env": false
 },
 {
  "key": "ibm7090_1960",
  "cls": "processing",
  "year": 1960,
  "label": "IBM 7090",
  "table": "IBM 7090",
  "eps": 0.010173324380807878,
  "status": "m",
  "op": "addition, 36 bits",
  "bib": [
   "weik1961third"
  ],
  "note": "",
  "K": 0.6708762032066422,
  "Klo": 0.6679657205729095,
  "Khi": 0.6736235581058725,
  "B": -2.0591187642048174,
  "env": false
 },
 {
  "key": "p3_pdp1_1960",
  "cls": "processing",
  "year": 1960,
  "label": "PDP-1",
  "table": "DEC PDP-1",
  "eps": 0.0031166666666666665,
  "status": "e",
  "op": "addition, 18 bits",
  "bib": [
   "dec1960programmed",
   "dec1962pdp1maint"
  ],
  "note": "",
  "K": 0.6708762032066422,
  "Klo": 0.6679657205729095,
  "Khi": 0.6736235581058725,
  "B": -2.0077415105816825,
  "env": false
 },
 {
  "key": "p3_pdp8_1965",
  "cls": "processing",
  "year": 1965,
  "label": "PDP-8",
  "table": "DEC PDP-8",
  "eps": 0.000585000585000585,
  "status": "m",
  "op": "addition, 12 bits",
  "bib": [
   "dec1965pdp8",
   "dec1966pdp8"
  ],
  "note": "",
  "K": 0.679017678928906,
  "Klo": 0.6767072410568392,
  "Khi": 0.6812678914043507,
  "B": -1.935088105004085,
  "env": false
 },
 {
  "key": "p3_s360m30_1965",
  "cls": "processing",
  "year": 1965,
  "label": "System/360 Model 30",
  "table": "IBM System/360 Model 30, 1.5-$\\mu$s storage cycle",
  "eps": 0.00796875,
  "status": "m",
  "op": "addition, 32 bits",
  "bib": [
   "ibm1974s360physplan",
   "ibm1971s360m30",
   "chm2026ibm"
  ],
  "note": "",
  "K": 0.679017678928906,
  "Klo": 0.6767072410568392,
  "Khi": 0.6812678914043507,
  "B": -2.048511495177802,
  "env": false
 },
 {
  "key": "agc",
  "cls": "processing",
  "year": 1966,
  "label": "Apollo Guidance Computer",
  "table": "Apollo Guidance Computer",
  "eps": 0.00025739999999999997,
  "status": "m",
  "op": "addition, 15 bits",
  "bib": [
   "hall1972mitrole"
  ],
  "note": "",
  "K": 0.6806459740733587,
  "Klo": 0.6784555451536253,
  "Khi": 0.6827967580640463,
  "B": -1.8994333292232335,
  "env": true
 },
 {
  "key": "i4004",
  "cls": "processing",
  "year": 1971,
  "label": "Intel 4004",
  "table": "Intel 4004",
  "eps": 3.645e-06,
  "status": "m",
  "op": "instruction, 4 bits",
  "bib": [
   "intel1973mcs4"
  ],
  "note": "",
  "K": 0.6887874497956226,
  "Klo": 0.687197065637555,
  "Khi": 0.6904410913625245,
  "B": -1.714542228231796,
  "env": true
 },
 {
  "key": "p3_hp35_1972",
  "cls": "processing",
  "year": 1972,
  "label": "HP-35",
  "table": "HP-35 pocket calculator",
  "eps": 0.0027092699609758304,
  "status": "m",
  "op": "addition, 10 digits",
  "bib": [
   "whitney1972powerful"
  ],
  "note": "",
  "K": 0.6904157449400753,
  "Klo": 0.688945369734341,
  "Khi": 0.6919699580222203,
  "B": -2.0016577031448968,
  "env": false
 },
 {
  "key": "p3_i8080a_1975",
  "cls": "processing",
  "year": 1975,
  "label": "Intel 8080A",
  "table": "Intel 8080A (chip)",
  "eps": 5.61625e-07,
  "status": "m",
  "op": "addition, 8 bits",
  "bib": [
   "intel1975mcs80"
  ],
  "note": "",
  "K": 0.6953006303734336,
  "Klo": 0.6941902820246988,
  "Khi": 0.6965565580013072,
  "B": -1.633317118126505,
  "env": true
 },
 {
  "key": "cray1",
  "cls": "processing",
  "year": 1976,
  "label": "Cray-1",
  "table": "Cray-1",
  "eps": 3.90625e-05,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "russell1978cray"
  ],
  "note": "",
  "K": 0.6961076138644657,
  "Klo": 0.6950037425303528,
  "Khi": 0.6973561995291352,
  "B": -1.8175484784352118,
  "env": false
 },
 {
  "key": "p3_i8086_1979",
  "cls": "processing",
  "year": 1978,
  "label": "Intel 8086",
  "table": "Intel 8086 (chip)",
  "eps": 1.9125e-07,
  "status": "e",
  "op": "addition, 16 bits",
  "bib": [
   "intel1979i8086",
   "intel2026quickrefyear"
  ],
  "note": "",
  "K": 0.6977204599018894,
  "Klo": 0.6966355282616483,
  "Khi": 0.6989523720387988,
  "B": -1.5865326193489624,
  "env": true
 },
 {
  "key": "p3_i80386_1986",
  "cls": "processing",
  "year": 1986,
  "label": "Intel 80386",
  "table": "Intel 80386-16 (chip)",
  "eps": 2.168125e-08,
  "status": "m",
  "op": "addition, 32 bits",
  "bib": [
   "intel1986introduction"
  ],
  "note": "",
  "K": 0.7041774487747865,
  "Klo": 0.7031383475868929,
  "Khi": 0.7053526148074145,
  "B": -1.4919809066850103,
  "env": true
 },
 {
  "key": "p3_cm2_1987",
  "cls": "processing",
  "year": 1987,
  "label": "Connection Machine CM-2",
  "table": "Connection Machine CM-2",
  "eps": 1.05e-06,
  "status": "m",
  "op": "addition, 32 bits",
  "bib": [
   "tmc1987cm2"
  ],
  "note": "",
  "K": 0.7049844322658185,
  "Klo": 0.7039518080925469,
  "Khi": 0.7061522563352425,
  "B": -1.6604914048733908,
  "env": false
 },
 {
  "key": "p3_cray2_1987",
  "cls": "processing",
  "year": 1987,
  "label": "Cray-2",
  "table": "Cray-2",
  "eps": 7.45625e-06,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "hammond1987cray",
   "dongarra2014performance"
  ],
  "note": "",
  "K": 0.7049844322658185,
  "Klo": 0.7039518080925469,
  "Khi": 0.7061522563352425,
  "B": -1.7456245210678383,
  "env": false
 },
 {
  "key": "p3_i486_1989",
  "cls": "processing",
  "year": 1989,
  "label": "Intel i486",
  "table": "Intel i486 25 MHz (chip)",
  "eps": 1.21875e-08,
  "status": "m",
  "op": "addition, 32 bits",
  "bib": [
   "intel1989i486"
  ],
  "note": "",
  "K": 0.7065983992478827,
  "Klo": 0.7055787291038549,
  "Khi": 0.7077515393908984,
  "B": -1.466963937837056,
  "env": true
 },
 {
  "key": "p3_pentium_1993",
  "cls": "processing",
  "year": 1993,
  "label": "Intel Pentium",
  "table": "Intel Pentium 66 MHz (chip)",
  "eps": 9.234375e-09,
  "status": "m",
  "op": "addition, 32 bits",
  "bib": [
   "intel1993pentium"
  ],
  "note": "",
  "K": 0.709826333212011,
  "Klo": 0.7088325711264709,
  "Khi": 0.71095010550221,
  "B": -1.4549132256561337,
  "env": true
 },
 {
  "key": "p3_nwt_1996",
  "cls": "processing",
  "year": 1996,
  "label": "Numerical Wind Tunnel",
  "table": "Numerical Wind Tunnel",
  "eps": 1.019375e-07,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500nov1996"
  ],
  "note": "",
  "K": 0.7122472836851073,
  "Klo": 0.7112729526434329,
  "Khi": 0.713349030085694,
  "B": -1.559205872804832,
  "env": false
 },
 {
  "key": "ascired",
  "cls": "processing",
  "year": 1997,
  "label": "ASCI Red",
  "table": "ASCI Red",
  "eps": 2.803125e-08,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500nov1997",
   "christon1997ascired"
  ],
  "note": "",
  "K": 0.7130542671761393,
  "Klo": 0.7120864131490869,
  "Khi": 0.7141486716135217,
  "B": -1.5031367214388154,
  "env": false
 },
 {
  "key": "p3_asciwhite_2001",
  "cls": "processing",
  "year": 2000,
  "label": "ASCI White",
  "table": "ASCI White",
  "eps": 2.847812879708384e-08,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500nov2000",
   "llnl2026white"
  ],
  "note": "",
  "K": 0.7154783590985749,
  "Klo": 0.7145236131741095,
  "Khi": 0.7165443995161318,
  "B": -1.5038236199523491,
  "env": false
 },
 {
  "key": "p3_es_2002",
  "cls": "processing",
  "year": 2002,
  "label": "Earth Simulator",
  "table": "Earth Simulator",
  "eps": 4.1828125e-09,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500jun2002"
  ],
  "note": "",
  "K": 0.7168796087571317,
  "Klo": 0.7159599934697471,
  "Khi": 0.7179190012324759,
  "B": -1.4205193146867012,
  "env": true
 },
 {
  "key": "p3_bgl_2005",
  "cls": "processing",
  "year": 2005,
  "label": "BlueGene/L",
  "table": "BlueGene/L",
  "eps": 2.39375e-10,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500nov2005"
  ],
  "note": "",
  "K": 0.7189861954189759,
  "Klo": 0.7181097916752947,
  "Khi": 0.7199761087856812,
  "B": -1.2962803540976666,
  "env": true
 },
 {
  "key": "roadrunner",
  "cls": "processing",
  "year": 2008,
  "label": "Roadrunner",
  "table": "Roadrunner",
  "eps": 1.07140625e-10,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500jun2008"
  ],
  "note": "",
  "K": 0.72109278208082,
  "Klo": 0.720259589880842,
  "Khi": 0.7220332163388866,
  "B": -1.2613678925145455,
  "env": false
 },
 {
  "key": "p3_add130nm_2008",
  "cls": "processing",
  "year": 2008,
  "label": "adder at 130 nm",
  "table": "32-bit adder at 130 nm, device",
  "eps": 3.75e-13,
  "status": "e",
  "op": "addition, 32 bits, at the device",
  "bib": [
   "dally2008efficient",
   "balfour2008energy"
  ],
  "note": "",
  "K": 0.72109278208082,
  "Klo": 0.720259589880842,
  "Khi": 0.7220332163388866,
  "B": -1.0157756017391686,
  "env": true
 },
 {
  "key": "p3_bgqproto_2010",
  "cls": "processing",
  "year": 2010,
  "label": "Blue Gene/Q",
  "table": "Blue Gene/Q Prototype 1",
  "eps": 2.1265625e-11,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500nov2010"
  ],
  "note": "",
  "K": 0.7224971731887161,
  "Klo": 0.7216927886845405,
  "Khi": 0.723404621374357,
  "B": -1.1911402900883414,
  "env": false
 },
 {
  "key": "p3_c2050_2010",
  "cls": "processing",
  "year": 2010,
  "label": "Tesla C2050",
  "table": "NVIDIA Tesla C2050 (board)",
  "eps": 1.6609375e-11,
  "status": "m",
  "op": "64-bit floating-point operation, board",
  "bib": [
   "nvidia2010tesla"
  ],
  "note": "",
  "K": 0.7224971731887161,
  "Klo": 0.7216927886845405,
  "Khi": 0.723404621374357,
  "B": -1.1804078040203378,
  "env": false
 },
 {
  "key": "p3_kcomputer_2011",
  "cls": "processing",
  "year": 2011,
  "label": "K computer",
  "table": "K computer",
  "eps": 4.3296875e-11,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500nov2011"
  ],
  "note": "",
  "K": 0.7231993687426641,
  "Klo": 0.7224093880863895,
  "Khi": 0.7240903238920919,
  "B": -1.2220181301462312,
  "env": false
 },
 {
  "key": "p3_titan_2012",
  "cls": "processing",
  "year": 2012,
  "label": "Titan",
  "table": "Titan (Cray XK7)",
  "eps": 1.6765625e-11,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500nov2012"
  ],
  "note": "",
  "K": 0.7239015642966121,
  "Klo": 0.7231259874882386,
  "Khi": 0.7247760264098272,
  "B": -1.1808144497646031,
  "env": false
 },
 {
  "key": "p3_add45nm_2014",
  "cls": "processing",
  "year": 2014,
  "label": "adder at 45 nm",
  "table": "32-bit adder at 45 nm, device",
  "eps": 7.1875e-15,
  "status": "e",
  "op": "addition, 32 bits, at the device",
  "bib": [
   "horowitz2014computing",
   "jouppi2021ten"
  ],
  "note": "",
  "K": 0.7253059554045083,
  "Klo": 0.724559186291937,
  "Khi": 0.7261474314452976,
  "B": -0.8440302607361654,
  "env": true
 },
 {
  "key": "p3_taihulight_2016",
  "cls": "processing",
  "year": 2016,
  "label": "Sunway TaihuLight",
  "table": "Sunway TaihuLight",
  "eps": 5.9390625e-12,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500jun2016"
  ],
  "note": "",
  "K": 0.7267103465124043,
  "Klo": 0.7259923850956354,
  "Khi": 0.7275188364807678,
  "B": -1.1357442645283184,
  "env": false
 },
 {
  "key": "p3_shoubub_2017",
  "cls": "processing",
  "year": 2017,
  "label": "Shoubu system B",
  "table": "Shoubu system B (ZettaScaler-2.2)",
  "eps": 2.1125e-12,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "green500nov2017"
  ],
  "note": "",
  "K": 0.7274125420663523,
  "Klo": 0.7267089844974844,
  "Khi": 0.7282045389985029,
  "B": -1.0908521467285697,
  "env": false
 },
 {
  "key": "p3_summit_2018",
  "cls": "processing",
  "year": 2018,
  "label": "Summit",
  "table": "Summit",
  "eps": 2.5875e-12,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500jun2018"
  ],
  "note": "",
  "K": 0.7281147376203003,
  "Klo": 0.7274255838993335,
  "Khi": 0.7288902415162379,
  "B": -1.099660510812894,
  "env": false
 },
 {
  "key": "p3_v100_2018",
  "cls": "processing",
  "year": 2017,
  "label": "Tesla V100",
  "table": "NVIDIA Tesla V100 SXM2 (board)",
  "eps": 1.3821875e-12,
  "status": "m",
  "op": "64-bit floating-point operation, board",
  "bib": [
   "nvidia2018tesla"
  ],
  "note": "",
  "K": 0.7274154106357452,
  "Klo": 0.726709167942586,
  "Khi": 0.7282036453039028,
  "B": -1.0724291710713665,
  "env": false
 },
 {
  "key": "fugaku",
  "cls": "processing",
  "year": 2020,
  "label": "Fugaku",
  "table": "Fugaku",
  "eps": 2.45e-12,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500jun2020"
  ],
  "note": "",
  "K": 0.7295191287281965,
  "Klo": 0.728858782703032,
  "Khi": 0.7302616465517083,
  "B": -1.09728908340285,
  "env": false
 },
 {
  "key": "p3_a100_2021",
  "cls": "processing",
  "year": 2020,
  "label": "A100",
  "table": "NVIDIA A100 SXM (board)",
  "eps": 7.371875e-13,
  "status": "m",
  "op": "64-bit floating-point operation, board",
  "bib": [
   "nvidia2021a100"
  ],
  "note": "",
  "K": 0.7295219491423047,
  "Klo": 0.7288595599605523,
  "Khi": 0.7302611592664506,
  "B": -1.0451302712229658,
  "env": false
 },
 {
  "key": "p3_mn3_2021",
  "cls": "processing",
  "year": 2020,
  "label": "MN-3",
  "table": "MN-3 (MN-Core)",
  "eps": 1.7081404320987653e-12,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "green500jun2020"
  ],
  "note": "",
  "K": 0.7295219491423047,
  "Klo": 0.7288595599605523,
  "Khi": 0.7302611592664506,
  "B": -1.0816248322327524,
  "env": false
 },
 {
  "key": "frontier",
  "cls": "processing",
  "year": 2022,
  "label": "Frontier",
  "table": "Frontier",
  "eps": 6.88125e-13,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500jun2022"
  ],
  "note": "",
  "K": 0.7309235198360925,
  "Klo": 0.7302919815067301,
  "Khi": 0.7316330515871785,
  "B": -1.0421392085979793,
  "env": false
 },
 {
  "key": "p3_h100_2022",
  "cls": "processing",
  "year": 2022,
  "label": "H100",
  "table": "NVIDIA H100 SXM (board)",
  "eps": 3.7546875e-13,
  "status": "m",
  "op": "64-bit floating-point operation, board",
  "bib": [
   "nvidia2022h100"
  ],
  "note": "",
  "K": 0.7309235198360925,
  "Klo": 0.7302919815067301,
  "Khi": 0.7316330515871785,
  "B": -1.0158298546483981,
  "env": false
 },
 {
  "key": "p3_b200_2025",
  "cls": "processing",
  "year": 2024,
  "label": "B200",
  "table": "NVIDIA B200 SXM6 (board)",
  "eps": 9.7125e-13,
  "status": "m",
  "op": "64-bit floating-point operation, board",
  "bib": [
   "lenovo2025thinksystem",
   "nvidia2026hgx"
  ],
  "note": "",
  "K": 0.7323306671510507,
  "Klo": 0.731726749317841,
  "Khi": 0.7330045112165144,
  "B": -1.0571055781472938,
  "env": false
 },
 {
  "key": "p3_kairos_2025",
  "cls": "processing",
  "year": 2025,
  "label": "KAIROS",
  "table": "KAIROS (GH200)",
  "eps": 4.9078125e-13,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "green500nov2025"
  ],
  "note": "",
  "K": 0.7330301064979367,
  "Klo": 0.7324417797122778,
  "Khi": 0.7336901591403839,
  "B": -1.0274612712078584,
  "env": false
 },
 {
  "key": "elcap",
  "cls": "processing",
  "year": 2025,
  "label": "El Capitan",
  "table": "El Capitan",
  "eps": 5.896875e-13,
  "status": "m",
  "op": "64-bit floating-point operation",
  "bib": [
   "top500nov2025"
  ],
  "note": "",
  "K": 0.7330301064979367,
  "Klo": 0.7324417797122778,
  "Khi": 0.7336901591403839,
  "B": -1.0354346671508992,
  "env": false
 },
 {
  "key": "add7nm",
  "cls": "processing",
  "year": 2025,
  "label": "adder at 7 nm",
  "table": "32-bit adder at 7 nm, device",
  "eps": 2.15625e-15,
  "status": "m",
  "op": "addition, 32 bits, at the device",
  "bib": [
   "jouppi2021ten"
  ],
  "note": "",
  "K": 0.7330301064979367,
  "Klo": 0.7324417797122778,
  "Khi": 0.7336901591403839,
  "B": -0.7917423862081316,
  "env": true
 },
 {
  "key": "clay",
  "cls": "storage",
  "year": -3200,
  "label": "writing",
  "table": "writing on clay, at a later scribe's rate (proxy)",
  "eps": 29.23,
  "status": "p",
  "op": "letter written, 4.52 bits, at a Carolingian scribe's rate",
  "bib": [
   "garipzanov2016regensburg",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.40409751217189455,
  "Klo": 0.34943322634123836,
  "Khi": 0.4191446494425131,
  "B": -2.4049553565021404,
  "env": true
 },
 {
  "key": "s1_roman_scribe_301",
  "cls": "storage",
  "year": 301,
  "label": "Roman scribe",
  "table": "Roman scribe, book hand (Edict of 301)",
  "eps": 120.3,
  "status": "e",
  "op": "letter written by a professional copyist (Latin alphabet, a = 23)",
  "bib": [
   "harris1893stichometry",
   "leake1826edict",
   "garipzanov2016regensburg",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.49775157117572527,
  "Klo": 0.47518540072072996,
  "Khi": 0.5209556124773492,
  "B": -2.4663990377003815,
  "env": false
 },
 {
  "key": "scribe793",
  "cls": "storage",
  "year": 793,
  "label": "scribe",
  "table": "Carolingian scribe",
  "eps": 29.23,
  "status": "m",
  "op": "letter written, 4.52 bits",
  "bib": [
   "garipzanov2016regensburg",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5058047087736262,
  "Klo": 0.4828599031839852,
  "Khi": 0.5257163857274332,
  "B": -2.4049553565021404,
  "env": false
 },
 {
  "key": "woodblock950",
  "cls": "storage",
  "year": 950,
  "label": "woodblock",
  "table": "woodblock printing, China",
  "eps": 0.9721,
  "status": "m",
  "op": "character impressed, 15.29 bits",
  "bib": [
   "carter1925invention",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5104076251084401,
  "Klo": 0.4873871715677021,
  "Khi": 0.5309181686276789,
  "B": -2.2571435692794273,
  "env": true
 },
 {
  "key": "s1_wangzhen_1298",
  "cls": "storage",
  "year": 1298,
  "label": "wooden movable type",
  "table": "Wooden movable type, Wang Zhen",
  "eps": 8.541,
  "status": "e",
  "op": "character set in the forme or impressed on a sheet (a = 40,000 characters)",
  "bib": [
   "carter1925invention",
   "tsien1985paper",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5276755926719826,
  "Klo": 0.5039585333710788,
  "Khi": 0.5490554243764809,
  "B": -2.3515233471530586,
  "env": false
 },
 {
  "key": "gutenberg",
  "cls": "storage",
  "year": 1455,
  "label": "Gutenberg press",
  "table": "Gutenberg press, at the Frankfurt rate of 1573 (proxy)",
  "eps": 0.2236,
  "status": "p",
  "op": "character impressed, 8.18 bits",
  "bib": [
   "moran1973printing",
   "man2002gutenberg",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5298804973318907,
  "Klo": 0.5063718536682874,
  "Khi": 0.5518347176187473,
  "B": -2.1933196548878353,
  "env": true
 },
 {
  "key": "s1_woodblock_ricci_1600",
  "cls": "storage",
  "year": 1600,
  "label": "woodblock (Ricci)",
  "table": "woodblock printing, China (Ricci)",
  "eps": 1.278,
  "status": "e",
  "op": "character impressed on a double-page sheet (a = 40,000 characters)",
  "bib": [
   "tsien1985paper",
   "carter1925invention",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5405243651218946,
  "Klo": 0.5206682796446394,
  "Khi": 0.5609971492289549,
  "B": -2.269025560348635,
  "env": false
 },
 {
  "key": "handpress1834",
  "cls": "storage",
  "year": 1834,
  "label": "hand press",
  "table": "hand press, two men",
  "eps": 0.0453,
  "status": "m",
  "op": "character impressed, 7.25 bits",
  "bib": [
   "dpj1834machine",
   "knight1833commercial",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5891463274900447,
  "Klo": 0.5766757452405773,
  "Khi": 0.602068196851215,
  "B": -2.12398229516768,
  "env": true
 },
 {
  "key": "steampress1834",
  "cls": "storage",
  "year": 1834,
  "label": "steam cylinder press",
  "table": "steam cylinder press",
  "eps": 0.82,
  "status": "m",
  "op": "character impressed, 7.25 bits",
  "bib": [
   "dpj1834machine",
   "dpj1834engine",
   "automobile1911thermo"
  ],
  "note": "",
  "K": 0.5891463274900447,
  "Klo": 0.5766757452405773,
  "Khi": 0.602068196851215,
  "B": -2.2497538602047684,
  "env": false
 },
 {
  "key": "compositor1860",
  "cls": "storage",
  "year": 1860,
  "label": "hand compositor",
  "table": "hand compositor",
  "eps": 39.0,
  "status": "m",
  "op": "type sort set, 7.25 bits",
  "bib": [
   "rumble1992time",
   "stewart1912printers",
   "ghf1878daily",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5984034886772547,
  "Klo": 0.5881210393222742,
  "Khi": 0.6090495995067904,
  "B": -2.4174789356690467,
  "env": false
 },
 {
  "key": "s1_hoe4cyl_1860",
  "cls": "storage",
  "year": 1860,
  "label": "Hoe type-revolving press",
  "table": "Hoe type-revolving press, four cylinders",
  "eps": 0.0208,
  "status": "e",
  "op": "character impressed (hand-set type, a = 152 sorts)",
  "bib": [
   "hoe1860catalogue",
   "hoe1873catalogue",
   "scientificamerican1873walter",
   "nyherald1873nov03",
   "americanmachinist1890coal",
   "automobile1911thermo",
   "stewart1912printers",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5984034886772547,
  "Klo": 0.5881210393222742,
  "Khi": 0.6090495995067904,
  "B": -2.0901788084626727,
  "env": true
 },
 {
  "key": "s1_compositor_keeling_1871",
  "cls": "storage",
  "year": 1871,
  "label": "compositor, fastest",
  "table": "hand compositor, six days of setting, distribution and correction (Keeling)",
  "eps": 16.2,
  "status": "m",
  "op": "type sort set from a pair of cases (a = 152), including distribution and correction",
  "bib": [
   "rumble1992time",
   "stewart1912printers",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6024696148667058,
  "Klo": 0.5941100178363061,
  "Khi": 0.6112650791072465,
  "B": -2.3793239764206597,
  "env": false
 },
 {
  "key": "s1_handcylinder_1873",
  "cls": "storage",
  "year": 1873,
  "label": "hand cylinder press",
  "table": "hand-cranked cylinder press (Hoe)",
  "eps": 0.005456,
  "status": "e",
  "op": "character impressed (hand-set type, a = 152 sorts)",
  "bib": [
   "hoe1873catalogue",
   "hoe1860catalogue",
   "nyherald1873nov03",
   "stewart1912printers",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6037416305254275,
  "Klo": 0.5956333042500234,
  "Khi": 0.6123872851135858,
  "B": -2.032059911131239,
  "env": true
 },
 {
  "key": "hoe1873",
  "cls": "storage",
  "year": 1873,
  "label": "Hoe rotary press",
  "table": "Hoe ten-cylinder rotary press",
  "eps": 0.02426,
  "status": "m",
  "op": "character impressed, 7.25 bits",
  "bib": [
   "hoe1873catalogue",
   "americanmachinist1890coal"
  ],
  "note": "",
  "K": 0.6037416305254275,
  "Klo": 0.5956333042500234,
  "Khi": 0.6123872851135858,
  "B": -2.0968615546194522,
  "env": false
 },
 {
  "key": "s1_sholes_glidden_1874",
  "cls": "storage",
  "year": 1874,
  "label": "Sholes and Glidden typewriter",
  "table": "Sholes and Glidden typewriter, demo",
  "eps": 3.628,
  "status": "m",
  "op": "keystroke (capitals only, a = 44 keys)",
  "bib": [
   "twain1905unpublished",
   "mares1909history",
   "mcclain1891typewriter",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6043776383547883,
  "Klo": 0.5963949474568819,
  "Khi": 0.6129483881167556,
  "B": -2.3143392028052023,
  "env": false
 },
 {
  "key": "s1_typewriter_mcgurrin_1888",
  "cls": "storage",
  "year": 1888,
  "label": "typewriter, contest",
  "table": "Typewriter, contest (McGurrin)",
  "eps": 1.8,
  "status": "m",
  "op": "keystroke (Remington, a = 84 characters)",
  "bib": [
   "wyckoff1900history",
   "mares1909history",
   "mcclain1891typewriter",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6132817479658398,
  "Klo": 0.6070579523529019,
  "Khi": 0.6208038301611308,
  "B": -2.283899725476727,
  "env": false
 },
 {
  "key": "s1_typist_reed_1892",
  "cls": "storage",
  "year": 1892,
  "label": "typewriter, sustained",
  "table": "Typewriter, sustained good typist",
  "eps": 2.943,
  "status": "m",
  "op": "keystroke (a = 84 characters)",
  "bib": [
   "reed1892shorthand",
   "mares1909history",
   "mcclain1891typewriter",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6158257792832831,
  "Klo": 0.6101045251803363,
  "Khi": 0.6230482421738095,
  "B": -2.305251501176358,
  "env": false
 },
 {
  "key": "s1_shorthand_reed_1892",
  "cls": "storage",
  "year": 1892,
  "label": "shorthand",
  "table": "Shorthand writer (Pitman phonography)",
  "eps": 2.434,
  "status": "e",
  "op": "letter of the words taken down (longhand equivalent, a = 26)",
  "bib": [
   "reed1892shorthand",
   "mcclain1891typewriter",
   "stewart1912printers",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6158257792832831,
  "Klo": 0.6101045251803363,
  "Khi": 0.6230482421738095,
  "B": -2.297004532355801,
  "env": false
 },
 {
  "key": "s1_longhand_reed_1892",
  "cls": "storage",
  "year": 1892,
  "label": "longhand",
  "table": "Longhand, transcribing notes",
  "eps": 17.53,
  "status": "m",
  "op": "letter written (a = 26)",
  "bib": [
   "reed1892shorthand",
   "mcclain1891typewriter",
   "stewart1912printers",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6158257792832831,
  "Klo": 0.6101045251803363,
  "Khi": 0.6230482421738095,
  "B": -2.3827506665757765,
  "env": false
 },
 {
  "key": "s1_paige_1894",
  "cls": "storage",
  "year": 1894,
  "label": "Paige compositor",
  "table": "Paige compositor",
  "eps": 5.368,
  "status": "e",
  "op": "character composed, justified and later distributed by machine (109-key keyboard)",
  "bib": [
   "thompson1904history",
   "rumble1992time",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6170977949420047,
  "Klo": 0.6116278115940534,
  "Khi": 0.624170448180149,
  "B": -2.33135372568249,
  "env": false
 },
 {
  "key": "s1_simplex_1898",
  "cls": "storage",
  "year": 1898,
  "label": "Simplex typesetter",
  "table": "Simplex one-man typesetter",
  "eps": 45.0,
  "status": "e",
  "op": "type composed and justified by one operator, distribution automatic (a = 90 channels)",
  "bib": [
   "thompson1904history",
   "rumble1992time",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6196418262594481,
  "Klo": 0.6146743844214877,
  "Khi": 0.6264148601928277,
  "B": -2.423693726343931,
  "env": false
 },
 {
  "key": "hoe1902",
  "cls": "storage",
  "year": 1902,
  "label": "Hoe octuple press",
  "table": "Hoe octuple press",
  "eps": 0.00665,
  "status": "m",
  "op": "character impressed, 6.49 bits",
  "bib": [
   "chicagotribune1902presses"
  ],
  "note": "",
  "K": 0.623319607816185,
  "Klo": 0.6187189014190402,
  "Khi": 0.6296789669989165,
  "B": -2.0406546394967076,
  "env": false
 },
 {
  "key": "typewriter1910",
  "cls": "storage",
  "year": 1910,
  "label": "typewriter",
  "table": "typewriter",
  "eps": 4.967,
  "status": "m",
  "op": "keystroke, 6.39 bits",
  "bib": [
   "mares1909history",
   "independent1917typewriting",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6329392704784652,
  "Klo": 0.6288140599879399,
  "Khi": 0.6382588342586871,
  "B": -2.327981890965919,
  "env": false
 },
 {
  "key": "linotype1925",
  "cls": "storage",
  "year": 1925,
  "label": "Linotype",
  "table": "Linotype",
  "eps": 218.0,
  "status": "m",
  "op": "matrix set and cast, 6.49 bits",
  "bib": [
   "rogers1925linotype",
   "swank1924linotype",
   "itu1956lessons",
   "rumble1992time"
  ],
  "note": "",
  "K": 0.6424399731647051,
  "Klo": 0.6384081470299767,
  "Khi": 0.6469542259424372,
  "B": -2.4922181243268575,
  "env": false
 },
 {
  "key": "goss1929",
  "cls": "storage",
  "year": 1929,
  "label": "Goss octuple press",
  "table": "Goss octuple press",
  "eps": 0.004183,
  "status": "m",
  "op": "character impressed, 6.49 bits",
  "bib": [
   "goss1929octuple",
   "chicagotribune1940nov26"
  ],
  "note": "",
  "K": 0.6444044162273336,
  "Klo": 0.6403442812228765,
  "Khi": 0.6487802064295494,
  "B": -2.02052126142446,
  "env": true
 },
 {
  "key": "s2_tty14_reperf_1946",
  "cls": "storage",
  "year": 1946,
  "label": "teleprinter reperforator",
  "table": "Teletype Model 14 reperforator",
  "eps": 10.84,
  "status": "m",
  "op": "five-unit character punched in paper tape (line-driven, no operator)",
  "bib": [
   "teletype1946equipment",
   "usarmy1947tm112223"
  ],
  "note": "",
  "K": 0.6513833933762729,
  "Klo": 0.6471512161044213,
  "Khi": 0.6553673673178618,
  "B": -2.3618754031866334,
  "env": false
 },
 {
  "key": "s2_ibm726_tape_1953",
  "cls": "storage",
  "year": 1953,
  "label": "IBM 726 tape",
  "table": "IBM 726 magnetic tape",
  "eps": 0.5268,
  "status": "m",
  "op": "six-bit character written to tape",
  "bib": [
   "weik1961third",
   "harris1981innovations"
  ],
  "note": "",
  "K": 0.6594781371954728,
  "Klo": 0.6557275918954077,
  "Khi": 0.6629214914880031,
  "B": -2.230537051595371,
  "env": false
 },
 {
  "key": "s2_ibm733_drum_1955",
  "cls": "storage",
  "year": 1955,
  "label": "IBM 733 drum",
  "table": "IBM 733 magnetic drum of the IBM 704",
  "eps": 0.05408,
  "status": "m",
  "op": "36-bit word written to drum (96 us per subsequent word)",
  "bib": [
   "weik1955survey"
  ],
  "note": "",
  "K": 0.6627347274843783,
  "Klo": 0.6592242000889798,
  "Khi": 0.6659792248073944,
  "B": -2.1316761432597544,
  "env": false
 },
 {
  "key": "s2_ibm727_tape_1955",
  "cls": "storage",
  "year": 1955,
  "label": "IBM 727 tape",
  "table": "IBM 727 magnetic tape",
  "eps": 0.1842,
  "status": "m",
  "op": "six-bit character written to tape",
  "bib": [
   "weik1955survey",
   "harris1981innovations"
  ],
  "note": "",
  "K": 0.6627347274843783,
  "Klo": 0.6592242000889798,
  "Khi": 0.6659792248073944,
  "B": -2.1849014375524796,
  "env": false
 },
 {
  "key": "s2_ibm721_punch_1955",
  "cls": "storage",
  "year": 1955,
  "label": "IBM 721 card punch",
  "table": "IBM 721 card punch",
  "eps": 0.9479,
  "status": "m",
  "op": "80-column card punched with 24 binary 36-bit words (864 bits)",
  "bib": [
   "weik1955survey"
  ],
  "note": "",
  "K": 0.6627347274843783,
  "Klo": 0.6592242000889798,
  "Khi": 0.6659792248073944,
  "B": -2.256048727293143,
  "env": false
 },
 {
  "key": "s2_ibm350_ramac_1957",
  "cls": "storage",
  "year": 1956,
  "label": "RAMAC disk",
  "table": "IBM 350 disk (RAMAC)",
  "eps": 0.1211,
  "status": "m",
  "op": "six-bit character written to disk",
  "bib": [
   "ibm1959ramac",
   "ibm1959ramacce",
   "harker1981quarter"
  ],
  "note": "",
  "K": 0.6643546387752389,
  "Klo": 0.6609709256848249,
  "Khi": 0.6675053275751767,
  "B": -2.1666868892807023,
  "env": false
 },
 {
  "key": "s2_ibm729vi_tape_1962",
  "cls": "storage",
  "year": 1962,
  "label": "IBM 729 VI tape",
  "table": "IBM 729 VI magnetic tape",
  "eps": 0.006349873183333333,
  "status": "e",
  "op": "six-bit character written to tape",
  "bib": [
   "ibm1962iocomponents",
   "harris1981innovations"
  ],
  "note": "",
  "K": 0.6741327934955477,
  "Klo": 0.6714623287664814,
  "Khi": 0.6766812914252638,
  "B": -2.038648980151838,
  "env": false
 },
 {
  "key": "s2_ibm1301_disk_1962",
  "cls": "storage",
  "year": 1962,
  "label": "IBM 1301 disk",
  "table": "IBM 1301 disk",
  "eps": 0.0383,
  "status": "m",
  "op": "six-bit character written to disk",
  "bib": [
   "ibm1962iocomponents",
   "ibm1962disk1301",
   "harker1981quarter"
  ],
  "note": "",
  "K": 0.6741327934955477,
  "Klo": 0.6714623287664814,
  "Khi": 0.6766812914252638,
  "B": -2.116692352363259,
  "env": false
 },
 {
  "key": "s2_ibm2401_tape_1966",
  "cls": "storage",
  "year": 1966,
  "label": "IBM 2401 tape",
  "table": "IBM 2401 magnetic tape",
  "eps": 0.004885,
  "status": "m",
  "op": "byte written to tape (1,600 bpi)",
  "bib": [
   "ibm1983ioplanning",
   "harris1981innovations"
  ],
  "note": "",
  "K": 0.6806459740733587,
  "Klo": 0.6784555451536253,
  "Khi": 0.6827967580640463,
  "B": -2.027258931771876,
  "env": false
 },
 {
  "key": "s2_ibm2314_disk_1966",
  "cls": "storage",
  "year": 1966,
  "label": "IBM 2314 disk",
  "table": "IBM 2314 disk facility",
  "eps": 0.007186,
  "status": "m",
  "op": "byte written to disk",
  "bib": [
   "ibm1983ioplanning",
   "ibm1970disk2314",
   "harker1981quarter"
  ],
  "note": "",
  "K": 0.6806459740733587,
  "Klo": 0.6784555451536253,
  "Khi": 0.6827967580640463,
  "B": -2.0440211962532597,
  "env": false
 },
 {
  "key": "s2_ibm3211_printer_1970",
  "cls": "storage",
  "year": 1970,
  "label": "IBM 3211 line printer",
  "table": "IBM 3211 line printer",
  "eps": 0.6959,
  "status": "m",
  "op": "character printed (48-character set)",
  "bib": [
   "ibm1986input",
   "ibm1970printer3211"
  ],
  "note": "",
  "K": 0.6871591546511697,
  "Klo": 0.685448761540769,
  "Khi": 0.688912224702829,
  "B": -2.2426271586158983,
  "env": false
 },
 {
  "key": "s2_ibm3330_disk_1971",
  "cls": "storage",
  "year": 1971,
  "label": "IBM 3330 disk",
  "table": "IBM 3330 disk with its storage control",
  "eps": 0.00272,
  "status": "m",
  "op": "byte written to disk",
  "bib": [
   "ibm1986input",
   "harker1981quarter"
  ],
  "note": "",
  "K": 0.6887874497956226,
  "Klo": 0.687197065637555,
  "Khi": 0.6904410913625245,
  "B": -2.0018293653698165,
  "env": true
 },
 {
  "key": "s2_ibm3340_disk_1973",
  "cls": "storage",
  "year": 1973,
  "label": "IBM 3340 disk",
  "table": "IBM 3340 disk",
  "eps": 0.0008072,
  "status": "m",
  "op": "byte written to disk",
  "bib": [
   "ibm1986input",
   "harker1981quarter",
   "ibm1976ref3340"
  ],
  "note": "",
  "K": 0.692044040084528,
  "Klo": 0.690693673831127,
  "Khi": 0.6934988246819159,
  "B": -1.9490705902892822,
  "env": true
 },
 {
  "key": "s2_ibm3420_tape_1973",
  "cls": "storage",
  "year": 1973,
  "label": "IBM 3420 tape",
  "table": "IBM 3420 magnetic tape",
  "eps": 0.00124,
  "status": "m",
  "op": "byte written to tape (6,250 bpi)",
  "bib": [
   "ibm1986input",
   "harris1981innovations",
   "ibm1974tapesubsystem"
  ],
  "note": "",
  "K": 0.692044040084528,
  "Klo": 0.690693673831127,
  "Khi": 0.6934988246819159,
  "B": -1.9677146434826203,
  "env": false
 },
 {
  "key": "s2_ibm3800_laser_1975",
  "cls": "storage",
  "year": 1975,
  "label": "IBM 3800 laser printer",
  "table": "IBM 3800 laser printer",
  "eps": 0.002566980143506678,
  "status": "m",
  "op": "pel (dot position) exposed or left blank",
  "bib": [
   "ibm1975concepts",
   "ibm1993input"
  ],
  "note": "",
  "K": 0.6953006303734336,
  "Klo": 0.6941902820246988,
  "Khi": 0.6965565580013072,
  "B": -1.9993147258927995,
  "env": false
 },
 {
  "key": "s2_shugart_sa400_1976",
  "cls": "storage",
  "year": 1976,
  "label": "floppy disk drive",
  "table": "Shugart SA400 floppy disk drive",
  "eps": 0.00048828125,
  "status": "m",
  "op": "bit written to 5.25-in diskette",
  "bib": [
   "shugart1976sa400",
   "shugart1978sa400"
  ],
  "note": "",
  "K": 0.6961076138644657,
  "Klo": 0.6950037425303528,
  "Khi": 0.6973561995291352,
  "B": -1.9272394797360175,
  "env": true
 },
 {
  "key": "s2_ibm129_keypunch_1979",
  "cls": "storage",
  "year": 1979,
  "label": "IBM 129 keypunch",
  "table": "IBM 129 keypunch with operator",
  "eps": 68.25,
  "status": "m",
  "op": "keystroke punched into a card (64-character keyboard)",
  "bib": [
   "ibm1979dataentry",
   "ibm1971cardrecorder",
   "nbs1979fips67",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6985285643375618,
  "Klo": 0.6974441240473148,
  "Khi": 0.6997551241126189,
  "B": -2.441782740537676,
  "env": false
 },
 {
  "key": "s2_ibm3380_disk_1981",
  "cls": "storage",
  "year": 1981,
  "label": "IBM 3380 disk",
  "table": "IBM 3380 disk with its storage control",
  "eps": 0.0004225,
  "status": "m",
  "op": "byte written to disk",
  "bib": [
   "ibm1986input",
   "harker1981quarter",
   "ibm1983ref3380"
  ],
  "note": "",
  "K": 0.7001425313196261,
  "Klo": 0.6990710450586228,
  "Khi": 0.7013544071682748,
  "B": -1.9209551462949677,
  "env": true
 },
 {
  "key": "s2_seagate_st412_1983",
  "cls": "storage",
  "year": 1983,
  "label": "ST-412 disk",
  "table": "Seagate ST-412 hard disk",
  "eps": 1.5e-05,
  "status": "m",
  "op": "bit written to disk (MFM, unformatted rate)",
  "bib": [
   "seagate1983st412"
  ],
  "note": "",
  "K": 0.7017564983016902,
  "Klo": 0.7006979660699308,
  "Khi": 0.7029536902239307,
  "B": -1.775981600871965,
  "env": true
 },
 {
  "key": "s2_ibm3480_tape_1985",
  "cls": "storage",
  "year": 1985,
  "label": "IBM 3480 tape",
  "table": "IBM 3480 cartridge tape",
  "eps": 0.000225,
  "status": "m",
  "op": "byte written to tape cartridge",
  "bib": [
   "ibm1986input",
   "winarski1985mechanical",
   "ibm1986cartridgeloader"
  ],
  "note": "",
  "K": 0.7033704652837545,
  "Klo": 0.7023248870812389,
  "Khi": 0.7045529732795865,
  "B": -1.8935907267775332,
  "env": false
 },
 {
  "key": "s2_quantum_dlt4000_1996",
  "cls": "storage",
  "year": 1996,
  "label": "DLT4000 tape",
  "table": "Quantum DLT4000 tape drive",
  "eps": 6.25e-06,
  "status": "m",
  "op": "byte written to DLT tape (native)",
  "bib": [
   "quantum1996dlt4000"
  ],
  "note": "",
  "K": 0.7122472836851073,
  "Klo": 0.7112729526434329,
  "Khi": 0.713349030085694,
  "B": -1.7379604767008043,
  "env": true
 },
 {
  "key": "s2_seagate_barracuda9_1997",
  "cls": "storage",
  "year": 1997,
  "label": "Barracuda disk",
  "table": "Seagate Barracuda 9 hard disk",
  "eps": 5.25e-07,
  "status": "e",
  "op": "byte written to disk (media rate, zone average)",
  "bib": [
   "seagate1997barracuda9"
  ],
  "note": "",
  "K": 0.7130542671761393,
  "Klo": 0.7120864131490869,
  "Khi": 0.7141486716135217,
  "B": -1.6303884053069926,
  "env": true
 },
 {
  "key": "s2_hp_laserjet1100_2002",
  "cls": "storage",
  "year": 2002,
  "label": "laser printer",
  "table": "HP LaserJet 1100 laser printer",
  "eps": 0.0001136,
  "status": "m",
  "op": "600-dpi dot position printed or left blank (letter page)",
  "bib": [
   "hp2002laserjet1100"
  ],
  "note": "",
  "K": 0.7168796087571317,
  "Klo": 0.7159599934697471,
  "Khi": 0.7179190012324759,
  "B": -1.8639103081038968,
  "env": false
 },
 {
  "key": "s2_plextor_px716a_2005",
  "cls": "storage",
  "year": 2005,
  "label": "DVD writer",
  "table": "Plextor PX-716A DVD writer",
  "eps": 5.464e-07,
  "status": "m",
  "op": "byte written to DVD+R (16X CAV, disc average)",
  "bib": [
   "plextor2005px716"
  ],
  "note": "",
  "K": 0.7189861954189759,
  "Klo": 0.7181097916752947,
  "Khi": 0.7199761087856812,
  "B": -1.6321235440337443,
  "env": false
 },
 {
  "key": "s2_exabyte_lto2_2006",
  "cls": "storage",
  "year": 2006,
  "label": "LTO-2 tape",
  "table": "LTO-2 half-height tape drive",
  "eps": 3.141e-07,
  "status": "m",
  "op": "byte written to LTO Ultrium 2 tape (native)",
  "bib": [
   "exabyte2006magnumlto"
  ],
  "note": "",
  "K": 0.7196883909729239,
  "Klo": 0.7188263910771437,
  "Khi": 0.7206618113034164,
  "B": -1.6080792686062475,
  "env": true
 },
 {
  "key": "nand2009",
  "cls": "storage",
  "year": 2009,
  "label": "NAND flash",
  "table": "NAND flash",
  "eps": 6.402e-09,
  "status": "m",
  "op": "bit written",
  "bib": [
   "grupp2009characterizing"
  ],
  "note": "",
  "K": 0.7217949776347681,
  "Klo": 0.7209761892826914,
  "Khi": 0.7227189188566218,
  "B": -1.439004041947208,
  "env": true
 },
 {
  "key": "inkjet2015",
  "cls": "storage",
  "year": 2015,
  "label": "inkjet printer",
  "table": "inkjet printer",
  "eps": 7.459e-07,
  "status": "m",
  "op": "drop placed",
  "bib": [
   "hp2014pagewide",
   "hp2015pagewidexl"
  ],
  "note": "",
  "K": 0.7260081509584563,
  "Klo": 0.7252757856937861,
  "Khi": 0.7268331339630325,
  "B": -1.6456405356815897,
  "env": false
 },
 {
  "key": "stm2016",
  "cls": "storage",
  "year": 2016,
  "label": "STM atomic memory",
  "table": "STM atomic memory",
  "eps": 6041.275797373357,
  "status": "e",
  "op": "bit written",
  "bib": [
   "kalff2016kilobyte",
   "kalff2018large",
   "cryovac2026uhv",
   "wmi2026wmi",
   "specs2026mimea",
   "edwards2016gamma"
  ],
  "note": "",
  "K": 0.7267103465124043,
  "Klo": 0.7259923850956354,
  "Khi": 0.7275188364807678,
  "B": -2.636485341233323,
  "env": false
 },
 {
  "key": "lto9",
  "cls": "storage",
  "year": 2021,
  "label": "LTO-9 tape",
  "table": "LTO-9 tape",
  "eps": 4.6e-08,
  "status": "m",
  "op": "bit written",
  "bib": [
   "lenovo2025ts2290"
  ],
  "note": "",
  "K": 0.7302213242821445,
  "Klo": 0.729575382104881,
  "Khi": 0.7309473490694434,
  "B": -1.5246482581345542,
  "env": false
 },
 {
  "key": "hdd2023",
  "cls": "storage",
  "year": 2023,
  "label": "hard disk",
  "table": "hard disk",
  "eps": 8.605e-09,
  "status": "m",
  "op": "bit written",
  "bib": [
   "seagate2023exos"
  ],
  "note": "",
  "K": 0.7316257153900405,
  "Klo": 0.7310085809085793,
  "Khi": 0.7323187541049136,
  "B": -1.4518475624327547,
  "env": false
 },
 {
  "key": "ssd2023",
  "cls": "storage",
  "year": 2023,
  "label": "solid-state drive",
  "table": "solid-state drive",
  "eps": 1.012e-09,
  "status": "m",
  "op": "bit written",
  "bib": [
   "samsung2023pm1743"
  ],
  "note": "",
  "K": 0.7316257153900405,
  "Klo": 0.7310085809085793,
  "Khi": 0.7323187541049136,
  "B": -1.3588905262167748,
  "env": true
 },
 {
  "key": "chappe",
  "cls": "transfer",
  "year": 1795,
  "label": "Chappe telegraph",
  "table": "Chappe telegraph",
  "eps": 1747.0,
  "status": "m",
  "op": "semaphore sign, 6.52 bits, per station",
  "bib": [
   "dilhac2001telegraph",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5779425052751803,
  "Klo": 0.5626261510930556,
  "Khi": 0.5923369704175789,
  "B": -2.58260176546469,
  "env": true
 },
 {
  "key": "t1_edelcrantz_1796",
  "cls": "transfer",
  "year": 1796,
  "label": "Edelcrantz telegraph",
  "table": "Edelcrantz shutter telegraph",
  "eps": 273.5,
  "status": "e",
  "op": "shutter sign set and read at one station (1 of 1,024)",
  "bib": [
   "holzmann1995optische",
   "holzmann1994first",
   "dilhac2001telegraph",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5781847243660831,
  "Klo": 0.5629332123326076,
  "Khi": 0.5924641503781476,
  "B": -2.5020682080333416,
  "env": true
 },
 {
  "key": "t1_prussian_1833",
  "cls": "transfer",
  "year": 1833,
  "label": "Prussian telegraph",
  "table": "Prussian optical telegraph",
  "eps": 1520.0,
  "status": "e",
  "op": "semaphore sign set and read at one station (1 of 4,095)",
  "bib": [
   "igot2021optische",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5887821373133498,
  "Klo": 0.5762871228171698,
  "Khi": 0.6017352577225721,
  "B": -2.576556833760874,
  "env": false
 },
 {
  "key": "t1_fiveneedle_1837",
  "cls": "transfer",
  "year": 1837,
  "label": "five-needle telegraph",
  "table": "Cooke and Wheatstone five-needle telegraph",
  "eps": 97.95,
  "status": "e",
  "op": "letter shown by two of five needles (1 of 20)",
  "bib": [
   "cooke1857electric",
   "highton1852electric",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5902388980201296,
  "Klo": 0.5778416125108006,
  "Khi": 0.6030670142371444,
  "B": -2.4574729189994726,
  "env": true
 },
 {
  "key": "t1_doubleneedle_1849",
  "cls": "transfer",
  "year": 1849,
  "label": "double-needle telegraph",
  "table": "Double-needle telegraph, Dover-London",
  "eps": 22.58,
  "status": "e",
  "op": "Morse-equivalent dot unit (1 bit), 50 per word",
  "bib": [
   "highton1852electric",
   "walker1850electric",
   "culley1863handbook",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5946091801404693,
  "Klo": 0.5825050815916933,
  "Khi": 0.607062283780861,
  "B": -2.393744868725292,
  "env": true
 },
 {
  "key": "t1_morseregister_1850",
  "cls": "transfer",
  "year": 1850,
  "label": "Morse register",
  "table": "Morse register with copyist, US",
  "eps": 15.3,
  "status": "e",
  "op": "Morse dot unit (1 bit), 50 per word",
  "bib": [
   "prescott1860history",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5949733703171644,
  "Klo": 0.582893704015101,
  "Khi": 0.607395222909504,
  "B": -2.376841618048157,
  "env": true
 },
 {
  "key": "morse1860",
  "cls": "transfer",
  "year": 1860,
  "label": "Morse line",
  "table": "Morse telegraph line",
  "eps": 10.24,
  "status": "m",
  "op": "Morse dot unit, battery and two operators",
  "bib": [
   "prescott1860history",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5984034886772547,
  "Klo": 0.5881210393222742,
  "Khi": 0.6090495995067904,
  "B": -2.359402470630378,
  "env": false
 },
 {
  "key": "t1_house_1860",
  "cls": "transfer",
  "year": 1860,
  "label": "House printer",
  "table": "House printing telegraph",
  "eps": 17.2,
  "status": "e",
  "op": "Morse-equivalent dot unit (1 bit), 50 per word",
  "bib": [
   "prescott1860history",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5984034886772547,
  "Klo": 0.5881210393222742,
  "Khi": 0.6090495995067904,
  "B": -2.3819253196571517,
  "env": false
 },
 {
  "key": "t1_hughes_1860",
  "cls": "transfer",
  "year": 1860,
  "label": "Hughes printer",
  "table": "Hughes printing telegraph",
  "eps": 8.841,
  "status": "e",
  "op": "Morse-equivalent dot unit (1 bit), 50 per word",
  "bib": [
   "prescott1860history",
   "prescott1892electricity",
   "preece1891telegraphy",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5984034886772547,
  "Klo": 0.5881210393222742,
  "Khi": 0.6090495995067904,
  "B": -2.3530226140233554,
  "env": true
 },
 {
  "key": "t1_siemensdial_1860",
  "cls": "transfer",
  "year": 1860,
  "label": "Siemens dial telegraph",
  "table": "Siemens dial telegraph, Prussia",
  "eps": 17.04,
  "status": "e",
  "op": "Morse-equivalent dot unit (1 bit), 50 per word",
  "bib": [
   "prescott1860history",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5984034886772547,
  "Klo": 0.5881210393222742,
  "Khi": 0.6090495995067904,
  "B": -2.381519434009465,
  "env": false
 },
 {
  "key": "t1_breguetdial_1860",
  "cls": "transfer",
  "year": 1860,
  "label": "Breguet dial telegraph",
  "table": "Breguet dial telegraph, France",
  "eps": 16.51,
  "status": "e",
  "op": "Morse-equivalent dot unit (1 bit), 50 per word",
  "bib": [
   "prescott1860history",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5984034886772547,
  "Klo": 0.5881210393222742,
  "Khi": 0.6090495995067904,
  "B": -2.380147182292676,
  "env": false
 },
 {
  "key": "t1_phelps_1875",
  "cls": "transfer",
  "year": 1875,
  "label": "Phelps printer",
  "table": "Phelps electro-motor printer",
  "eps": 4.629,
  "status": "e",
  "op": "Morse-equivalent dot unit (1 bit), 50 per word",
  "bib": [
   "prescott1892electricity",
   "prescott1860history",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6050136461841491,
  "Klo": 0.5971565906637405,
  "Khi": 0.6135094911199251,
  "B": -2.324921193044678,
  "env": true
 },
 {
  "key": "t1_heliograph_1889",
  "cls": "transfer",
  "year": 1889,
  "label": "heliograph",
  "table": "Army heliograph, British",
  "eps": 95.74,
  "status": "m",
  "op": "Morse dot unit flashed (1 bit), 50 per word",
  "bib": [
   "edye1889catechism",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6139177557952007,
  "Klo": 0.6078195955597605,
  "Khi": 0.6213649331643005,
  "B": -2.4564818172809897,
  "env": false
 },
 {
  "key": "t1_armyflag_1889",
  "cls": "transfer",
  "year": 1889,
  "label": "flag signalling",
  "table": "Army large-flag signalling, British",
  "eps": 128.1,
  "status": "m",
  "op": "Morse dot unit waved (1 bit), 50 per word",
  "bib": [
   "edye1889catechism",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6139177557952007,
  "Klo": 0.6078195955597605,
  "Khi": 0.6213649331643005,
  "B": -2.4691273879408655,
  "env": false
 },
 {
  "key": "t1_sounder_1891",
  "cls": "transfer",
  "year": 1891,
  "label": "Morse sounder",
  "table": "Morse sounder, Post Office",
  "eps": 7.919,
  "status": "e",
  "op": "Morse dot unit (1 bit), 50 per word",
  "bib": [
   "preece1891telegraphy",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6151897714539223,
  "Klo": 0.6093428819734777,
  "Khi": 0.6224871391706399,
  "B": -2.3482395092629496,
  "env": false
 },
 {
  "key": "t1_singleneedle_1891",
  "cls": "transfer",
  "year": 1891,
  "label": "single-needle telegraph",
  "table": "Single-needle, Post Office",
  "eps": 12.72,
  "status": "e",
  "op": "Morse-equivalent dot unit (1 bit), 50 per word",
  "bib": [
   "preece1891telegraphy",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6151897714539223,
  "Klo": 0.6093428819734777,
  "Khi": 0.6224871391706399,
  "B": -2.3688211860976365,
  "env": false
 },
 {
  "key": "t1_abc_1891",
  "cls": "transfer",
  "year": 1891,
  "label": "ABC dial telegraph",
  "table": "Wheatstone ABC dial telegraph",
  "eps": 64.48,
  "status": "e",
  "op": "Morse-equivalent dot unit (1 bit), 50 per word",
  "bib": [
   "preece1891telegraphy",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6151897714539223,
  "Klo": 0.6093428819734777,
  "Khi": 0.6224871391706399,
  "B": -2.4393149778461005,
  "env": false
 },
 {
  "key": "t1_wheatstoneauto_1891",
  "cls": "transfer",
  "year": 1891,
  "label": "Wheatstone automatic",
  "table": "Wheatstone automatic, punched tape",
  "eps": 10.158719999999999,
  "status": "e",
  "op": "Morse dot unit (1 bit), 50 per word",
  "bib": [
   "preece1891telegraphy",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6151897714539223,
  "Klo": 0.6093428819734777,
  "Khi": 0.6224871391706399,
  "B": -2.3590563739899575,
  "env": false
 },
 {
  "key": "t1_marconi_1899",
  "cls": "transfer",
  "year": 1899,
  "label": "Marconi spark wireless",
  "table": "Marconi spark wireless, Channel",
  "eps": 20.38,
  "status": "e",
  "op": "Morse dot unit (1 bit), 50 per word",
  "bib": [
   "fahie1899history",
   "appleyard1899coast",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6202778340888088,
  "Klo": 0.6154360276283463,
  "Khi": 0.6269759631959972,
  "B": -2.3892928929334376,
  "env": false
 },
 {
  "key": "ship_spark_1912",
  "cls": "transfer",
  "year": 1909,
  "label": "ship wireless station",
  "table": "Ship spark wireless station",
  "eps": 117.7,
  "status": "e",
  "op": "bit sent by hand Morse, ship to shore (one dot unit = 1 bit)",
  "bib": [
   "marconi1909wireless",
   "fleming1910principles",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6317368126456803,
  "Klo": 0.6275521651668277,
  "Khi": 0.6371863508512158,
  "B": -2.4654501212507403,
  "env": false
 },
 {
  "key": "alexanderson_1920",
  "cls": "transfer",
  "year": 1920,
  "label": "Alexanderson alternator",
  "table": "Alexanderson alternator, transatlantic",
  "eps": 42010.0,
  "status": "e",
  "op": "bit sent by Morse on the transatlantic radio circuit (one dot unit = 1 bit)",
  "bib": [
   "alexanderson1920transoceanic",
   "alexanderson1923electrical",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6399844193364197,
  "Klo": 0.6359879792888521,
  "Khi": 0.6446717503335473,
  "B": -2.720707743120196,
  "env": false
 },
 {
  "key": "tg16_teleprinter_1944",
  "cls": "transfer",
  "year": 1944,
  "label": "teleprinter TG-16",
  "table": "Teleprinter tape set TG-16",
  "eps": 48.53,
  "status": "e",
  "op": "signal unit sent on a 60 mA teleprinter line (1 bit per 22 ms unit)",
  "bib": [
   "usarmy1944tm112201",
   "army1951tm112215",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6497837111112126,
  "Klo": 0.6454874641990479,
  "Khi": 0.6538849342880158,
  "B": -2.4269735040979254,
  "env": false
 },
 {
  "key": "teletype15_1951",
  "cls": "transfer",
  "year": 1951,
  "label": "Teletype Model 15",
  "table": "Teletype Model 15 teleprinter link",
  "eps": 28.73,
  "status": "m",
  "op": "signal unit sent on a 60 mA teleprinter line (1 bit per 22 ms unit)",
  "bib": [
   "army1951tm112215",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6562215469065673,
  "Klo": 0.6522309837018359,
  "Khi": 0.6598637581686116,
  "B": -2.404206037565592,
  "env": false
 },
 {
  "key": "bell103a_1967",
  "cls": "transfer",
  "year": 1967,
  "label": "Bell 103A modem",
  "table": "Bell 103A modem pair",
  "eps": 0.16,
  "status": "m",
  "op": "bit sent over a switched telephone line (300 bit/s each way, full duplex)",
  "bib": [
   "att1967dataset103a"
  ],
  "note": "",
  "K": 0.6822742692178115,
  "Klo": 0.6802038492504112,
  "Khi": 0.684325624723742,
  "B": -2.1787844732319894,
  "env": true
 },
 {
  "key": "alto_ethernet_1978",
  "cls": "transfer",
  "year": 1978,
  "label": "Ethernet, 3 Mb/s",
  "table": "experimental Ethernet, 3 Mb/s",
  "eps": 3.5e-06,
  "status": "m",
  "op": "bit sent over the coaxial Ether from one transceiver to another",
  "bib": [
   "xerox1978ethernet",
   "metcalfe1976ethernet"
  ],
  "note": "",
  "K": 0.6977215808465298,
  "Klo": 0.6966306635416608,
  "Khi": 0.6989554825847909,
  "B": -1.7127792794014245,
  "env": true
 },
 {
  "key": "coax_ethernet_1995",
  "cls": "transfer",
  "year": 1995,
  "label": "Ethernet, 10 Mb/s",
  "table": "Coaxial Ethernet transceivers, 10 Mb/s",
  "eps": 8.37e-07,
  "status": "m",
  "op": "bit sent over 10BASE5/10BASE2 coax (one transmitting plus one receiving CTI chip)",
  "bib": [
   "national1995dp8392c"
  ],
  "note": "",
  "K": 0.7114403001940752,
  "Klo": 0.7104594921377789,
  "Khi": 0.712549388557866,
  "B": -1.6506450207657228,
  "env": true
 },
 {
  "key": "lxt970_1997",
  "cls": "transfer",
  "year": 1997,
  "label": "Ethernet, 100 Mb/s",
  "table": "100BASE-TX Ethernet PHY (LXT970)",
  "eps": 2.55e-08,
  "status": "m",
  "op": "bit sent over twisted pair, full duplex (one PHY per end)",
  "bib": [
   "levelone1997lxt970"
  ],
  "note": "",
  "K": 0.7130542671761393,
  "Klo": 0.7120864131490869,
  "Khi": 0.7141486716135217,
  "B": -1.4990264930097923,
  "env": true
 },
 {
  "key": "dp83848_2007",
  "cls": "transfer",
  "year": 2007,
  "label": "Ethernet PHY, 100 Mb/s",
  "table": "100BASE-TX Ethernet PHY (DP83848C)",
  "eps": 8.019e-09,
  "status": "m",
  "op": "bit sent over twisted pair, full duplex (one PHY per end)",
  "bib": [
   "ti2007dp83848c"
  ],
  "note": "",
  "K": 0.7203905865268719,
  "Klo": 0.719542990478993,
  "Khi": 0.7213475138211516,
  "B": -1.4487844963140166,
  "env": true
 },
 {
  "key": "sfp_plus_2010",
  "cls": "transfer",
  "year": 2010,
  "label": "10 Gb/s module",
  "table": "10 Gb/s SFP+ optical module",
  "eps": 2.3e-10,
  "status": "m",
  "op": "bit sent over single-mode fibre, 10GBASE-LR, up to 10 km (full duplex module)",
  "bib": [
   "finisar2010ftlx1471"
  ],
  "note": "",
  "K": 0.7224971731887161,
  "Klo": 0.7216927886845405,
  "Khi": 0.723404621374357,
  "B": -1.294545258568156,
  "env": true
 },
 {
  "key": "dp83867_2015",
  "cls": "transfer",
  "year": 2015,
  "label": "Ethernet PHY, 1 Gb/s",
  "table": "1000BASE-T Ethernet PHY (DP83867)",
  "eps": 1.051e-09,
  "status": "m",
  "op": "bit sent over four twisted pairs, full duplex (one PHY per end)",
  "bib": [
   "ti2015dp83867"
  ],
  "note": "",
  "K": 0.7260081509584563,
  "Klo": 0.7252757856937861,
  "Khi": 0.7268331339630325,
  "B": -1.360532746569221,
  "env": false
 },
 {
  "key": "qsfp28_2016",
  "cls": "transfer",
  "year": 2016,
  "label": "100 Gb/s optical module",
  "table": "100 Gb/s QSFP28 optical module",
  "eps": 8.05e-11,
  "status": "m",
  "op": "bit sent over single-mode fibre, 100GBASE-LR4, up to 10 km (full duplex module)",
  "bib": [
   "finisar2016ftlc1151"
  ],
  "note": "",
  "K": 0.7267103465124043,
  "Klo": 0.7259923850956354,
  "Khi": 0.7275188364807678,
  "B": -1.2489520630031836,
  "env": true
 },
 {
  "key": "ble2018",
  "cls": "transfer",
  "year": 2018,
  "label": "Bluetooth radio",
  "table": "Bluetooth radio",
  "eps": 4.416e-08,
  "status": "m",
  "op": "bit sent",
  "bib": [
   "nordic2024nrf52840"
  ],
  "note": "",
  "K": 0.7281147376203003,
  "Klo": 0.7274255838993335,
  "Khi": 0.7288902415162379,
  "B": -1.522875381438511,
  "env": false
 },
 {
  "key": "cfp2_dco_2021",
  "cls": "transfer",
  "year": 2021,
  "label": "200 Gb/s coherent module",
  "table": "200 Gb/s CFP2-DCO coherent module",
  "eps": 2.242e-10,
  "status": "m",
  "op": "bit sent over DWDM fibre, 200G 16QAM, up to 400 km (full duplex module)",
  "bib": [
   "cisco2021cfp2dco"
  ],
  "note": "",
  "K": 0.7302213242821445,
  "Klo": 0.729575382104881,
  "Khi": 0.7309473490694434,
  "B": -1.2934360357922923,
  "env": false
 },
 {
  "key": "wifi2023",
  "cls": "transfer",
  "year": 2023,
  "label": "Wi-Fi 6 radio",
  "table": "Wi-Fi 6 radio, ESP32-C6 in 802.11n HT40 mode",
  "eps": 1.356e-08,
  "status": "m",
  "op": "bit sent",
  "bib": [
   "espressif2026esp32c6"
  ],
  "note": "",
  "K": 0.7316257153900405,
  "Klo": 0.7310085809085793,
  "Khi": 0.7323187541049136,
  "B": -1.4715984439195013,
  "env": false
 },
 {
  "key": "zr400_2023",
  "cls": "transfer",
  "year": 2023,
  "label": "400ZR coherent module",
  "table": "400ZR coherent module",
  "eps": 1.092e-10,
  "status": "m",
  "op": "bit sent over DWDM fibre, 400 Gb/s, up to 120 km (full duplex module)",
  "bib": [
   "juniper2023jco400"
  ],
  "note": "",
  "K": 0.7316257153900405,
  "Klo": 0.7310085809085793,
  "Khi": 0.7323187541049136,
  "B": -1.2621947388032686,
  "env": false
 },
 {
  "key": "opt800",
  "cls": "transfer",
  "year": 2025,
  "label": "800 Gb/s optical module",
  "table": "800 Gb/s optical module",
  "eps": 4.887e-11,
  "status": "m",
  "op": "bit sent",
  "bib": [
   "nvidia2025mms4x00"
  ],
  "note": "",
  "K": 0.7330301064979367,
  "Klo": 0.7324417797122778,
  "Khi": 0.7336901591403839,
  "B": -1.2272767088692138,
  "env": false
 },
 {
  "key": "osfp_1p6t_2025",
  "cls": "transfer",
  "year": 2025,
  "label": "1.6 Tb/s module",
  "table": "1.6 Tb/s optical module",
  "eps": 4.816e-11,
  "status": "m",
  "op": "bit sent over single-mode fibre, 2xDR4, up to 500 m (full duplex module)",
  "bib": [
   "nvidia2025mms4a00"
  ],
  "note": "",
  "K": 0.7330301064979367,
  "Klo": 0.7324417797122778,
  "Khi": 0.7336901591403839,
  "B": -1.2266411227913736,
  "env": true
 },
 {
  "key": "gobelins_hl_1750",
  "cls": "construction",
  "year": 1750,
  "label": "Gobelins tapestry",
  "table": "Gobelins tapestry, high warp",
  "eps": 86.77,
  "status": "e",
  "op": "colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)",
  "bib": [
   "gerspach1892manufacture",
   "gerspach1889etudes",
   "muntz1882tapisserie",
   "france1793instruction",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5670426461845475,
  "Klo": 0.5488083953132163,
  "Khi": 0.58661387219198,
  "B": -2.4522094347115773,
  "env": true
 },
 {
  "key": "gobelins_bl_1750",
  "cls": "construction",
  "year": 1750,
  "label": "Gobelins, low warp",
  "table": "Gobelins tapestry, low warp",
  "eps": 103.3,
  "status": "e",
  "op": "colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)",
  "bib": [
   "gerspach1892manufacture",
   "gerspach1889etudes",
   "muntz1882tapisserie",
   "france1793instruction",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5670426461845475,
  "Klo": 0.5488083953132163,
  "Khi": 0.58661387219198,
  "B": -2.459782507118359,
  "env": false
 },
 {
  "key": "jacquard",
  "cls": "construction",
  "year": 1804,
  "label": "Jacquard loom",
  "table": "Jacquard loom, at a loom speed of 1910 (proxy)",
  "eps": 0.609375,
  "status": "p",
  "op": "warp thread set",
  "bib": [
   "posselt1887jacquard",
   "murphy1910textile",
   "ainsworth2011compendium"
  ],
  "note": "",
  "K": 0.5801324135870191,
  "Klo": 0.5655761720952264,
  "Khi": 0.5938597059863809,
  "B": -2.236860938270658,
  "env": true
 },
 {
  "key": "paisley_drawloom_1838",
  "cls": "construction",
  "year": 1838,
  "label": "draw loom, shawl",
  "table": "draw loom with drawboy, Paisley shawl",
  "eps": 32.51,
  "status": "e",
  "op": "weft colour chosen for one design column in one bridle (a row of the design): 300-cord simple, 8 colours",
  "bib": [
   "symons1839report",
   "blair1904paisley",
   "barlow1878history",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5906030881968247,
  "Klo": 0.5782302349342083,
  "Khi": 0.6033999533657873,
  "B": -2.4095741719160095,
  "env": false
 },
 {
  "key": "kidderminster_brussels_1839",
  "cls": "construction",
  "year": 1839,
  "label": "draw loom, carpet",
  "table": "draw loom with drawboy, Brussels carpet",
  "eps": 74.19,
  "status": "e",
  "op": "pile colour chosen from 5 frames at one independent point of a wire row (128 points: 256 per 3/4-yard width, pattern mirrored by the point tie)",
  "bib": [
   "miles1840report",
   "internationaltextbook1901carpet",
   "gilroy1844art",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.5909672783735196,
  "Klo": 0.578618857357616,
  "Khi": 0.6037328924944303,
  "B": -2.445407012074493,
  "env": false
 },
 {
  "key": "gobelins_1885",
  "cls": "construction",
  "year": 1885,
  "label": "Gobelins, Chevreul palette",
  "table": "Gobelins tapestry, Chevreul palette",
  "eps": 111.4,
  "status": "e",
  "op": "colour chosen for one tapestry cell (one warp thread wide, one warp pitch high)",
  "bib": [
   "muntz1882tapisserie",
   "gerspach1892manufacture",
   "dana1905tapestry",
   "hunter1912tapestries",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6113737244777573,
  "Klo": 0.6047730227323262,
  "Khi": 0.6191205211516217,
  "B": -2.463060994050168,
  "env": false
 },
 {
  "key": "power_dobby_1896",
  "cls": "construction",
  "year": 1896,
  "label": "power dobby loom",
  "table": "Power dobby loom, steam",
  "eps": 36.58,
  "status": "e",
  "op": "heald shaft raised or left down in one pick (11 shafts)",
  "bib": [
   "necma1896transactions",
   "brooks1892cotton",
   "automobile1911thermo",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6183698106007263,
  "Klo": 0.6131510980077705,
  "Khi": 0.6252926541864883,
  "B": -2.414696845080437,
  "env": false
 },
 {
  "key": "power_jacquard_steam_1896",
  "cls": "construction",
  "year": 1896,
  "label": "power Jacquard, steam",
  "table": "Power Jacquard loom, steam",
  "eps": 1.218,
  "status": "e",
  "op": "hook raised or left down in one pick (408 hooks, a \"400 machine\")",
  "bib": [
   "necma1896transactions",
   "brooks1892cotton",
   "automobile1911thermo",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6183698106007263,
  "Klo": 0.6131510980077705,
  "Khi": 0.6252926541864883,
  "B": -2.266937203796082,
  "env": false
 },
 {
  "key": "power_jacquard_electric_1913",
  "cls": "construction",
  "year": 1913,
  "label": "power Jacquard, electric",
  "table": "Power Jacquard silk loom, electric",
  "eps": 1.565,
  "status": "e",
  "op": "hook raised or left down in one pick (600 hooks)",
  "bib": [
   "chittick1913silk",
   "electricalreview1914electricity",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6365466439768201,
  "Klo": 0.6325997444512776,
  "Khi": 0.6414762844811012,
  "B": -2.2778239091546437,
  "env": false
 },
 {
  "key": "c2_litho_contact_1971",
  "cls": "construction",
  "year": 1971,
  "label": "contact aligner",
  "table": "Contact mask aligner, manual, 2-in wafer",
  "eps": 0.08365,
  "status": "e",
  "op": "transistor exposed at one mask level (wafer area x 4004 transistor density)",
  "bib": [
   "clayton1971development",
   "sadasiv1972solid",
   "intel2026story",
   "chase1997technology",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6887874497956226,
  "Klo": 0.687197065637555,
  "Khi": 0.6904410913625245,
  "B": -2.1506190694962384,
  "env": true
 },
 {
  "key": "ribosome1977",
  "cls": "construction",
  "year": 1977,
  "label": "ribosome",
  "table": "ribosome on a designed gene",
  "eps": 1.0400450681531174e-18,
  "status": "m",
  "op": "specified bit of a designed gene's protein",
  "bib": [
   "milo2015cell",
   "lynch2015bioenergetic"
  ],
  "note": "",
  "K": 0.6969145973554977,
  "Klo": 0.6958172030360068,
  "Khi": 0.6981558410569632,
  "B": -0.46007769086032557,
  "env": true
 },
 {
  "key": "c2_litho_micralign_1979",
  "cls": "construction",
  "year": 1979,
  "label": "projection aligner",
  "table": "Micralign 140 projection aligner",
  "eps": 0.008688,
  "status": "e",
  "op": "DRAM cell (transistor) exposed at one mask level",
  "bib": [
   "lyman1979lithography",
   "iversen1979mostek",
   "elliott1989integrated",
   "herrmann2024compendium"
  ],
  "note": "",
  "K": 0.6985285643375618,
  "Klo": 0.6974441240473148,
  "Khi": 0.6997551241126189,
  "B": -2.052264456190874,
  "env": false
 },
 {
  "key": "stm1990",
  "cls": "construction",
  "year": 1990,
  "label": "STM, xenon atoms",
  "table": "STM, 35 xenon atoms",
  "eps": 6788571.428571428,
  "status": "e",
  "op": "atom placed",
  "bib": [
   "eigler1990positioning",
   "ibm2025nanotechnology",
   "yin2025economical",
   "wmi2026wmi",
   "specs2026mimea",
   "edwards2016gamma"
  ],
  "note": "",
  "K": 0.7074053827389148,
  "Klo": 0.7063921896095089,
  "Khi": 0.7085511809187262,
  "B": -2.941550314162285,
  "env": false
 },
 {
  "key": "c2_am_sla250_1999",
  "cls": "construction",
  "year": 1999,
  "label": "stereolithography",
  "table": "Stereolithography, SLA-250",
  "eps": 3.782,
  "status": "e",
  "op": "voxel cured (0.25 x 0.25 x 0.15 mm, beam line width x line width x layer)",
  "bib": [
   "luo1999assessment"
  ],
  "note": "",
  "K": 0.7146682341582036,
  "Klo": 0.713713334160395,
  "Khi": 0.7157479546691776,
  "B": -2.316144627417299,
  "env": false
 },
 {
  "key": "c2_am_sla5000_1999",
  "cls": "construction",
  "year": 1999,
  "label": "stereolithography, SLA-5000",
  "table": "Stereolithography, SLA-5000",
  "eps": 1.607,
  "status": "e",
  "op": "voxel cured (0.25 x 0.25 x 0.10 mm, beam line width x line width x layer)",
  "bib": [
   "luo1999assessment"
  ],
  "note": "",
  "K": 0.7146682341582036,
  "Klo": 0.713713334160395,
  "Khi": 0.7157479546691776,
  "B": -2.2789740626427313,
  "env": false
 },
 {
  "key": "c2_dna_abi3900_2000",
  "cls": "construction",
  "year": 2000,
  "label": "DNA synthesizer",
  "table": "DNA synthesizer, ABI 3900 (48 columns)",
  "eps": 8.756748987049582e-14,
  "status": "e",
  "op": "nucleotide added to a molecule (2 bits)",
  "bib": [
   "appliedbiosystems2001user",
   "appliedbiosystems2000site"
  ],
  "note": "",
  "K": 0.7154752176492357,
  "Klo": 0.714526794666049,
  "Khi": 0.7165475961970056,
  "B": -0.9526067650462008,
  "env": false
 },
 {
  "key": "c2_fab_dram_2000",
  "cls": "construction",
  "year": 2000,
  "label": "fabrication plant, DRAM",
  "table": "Chip fabrication plant, 32 MB DRAM",
  "eps": 0.09656,
  "status": "e",
  "op": "DRAM cell (one transistor) fabricated, all process steps",
  "bib": [
   "williams2002kilogram"
  ],
  "note": "",
  "K": 0.7154752176492357,
  "Klo": 0.714526794666049,
  "Khi": 0.7165475961970056,
  "B": -2.156852200675326,
  "env": false
 },
 {
  "key": "c2_dna_abi3400_2003",
  "cls": "construction",
  "year": 2003,
  "label": "DNA synthesizer, 4 columns",
  "table": "DNA synthesizer, ABI 3400 (4 columns)",
  "eps": 1.936852767925845e-13,
  "status": "m",
  "op": "nucleotide added to a molecule (2 bits)",
  "bib": [
   "appliedbiosystems2010dna"
  ],
  "note": "",
  "K": 0.7175818043110798,
  "Klo": 0.7166765928715962,
  "Khi": 0.718604703750211,
  "B": -0.9870821358246982,
  "env": false
 },
 {
  "key": "c2_fab_nand_2006",
  "cls": "construction",
  "year": 2006,
  "label": "fabrication plant, NAND",
  "table": "Chip fabrication plant, NAND flash",
  "eps": 0.001728,
  "status": "e",
  "op": "NAND memory cell fabricated, all process steps",
  "bib": [
   "asml2011sustainability"
  ],
  "note": "",
  "K": 0.7196883909729239,
  "Klo": 0.7188263910771437,
  "Khi": 0.7206618113034164,
  "B": -1.982126848780684,
  "env": false
 },
 {
  "key": "c2_fab_nand_2008",
  "cls": "construction",
  "year": 2008,
  "label": "fabrication plant, NAND",
  "table": "Chip fabrication plant, NAND flash",
  "eps": 0.0007668,
  "status": "e",
  "op": "NAND memory cell fabricated, all process steps",
  "bib": [
   "asml2011sustainability"
  ],
  "note": "",
  "K": 0.72109278208082,
  "Klo": 0.720259589880842,
  "Khi": 0.7220332163388866,
  "B": -1.9468406853869995,
  "env": false
 },
 {
  "key": "c2_fab_nand_2009",
  "cls": "construction",
  "year": 2009,
  "label": "fabrication plant, NAND",
  "table": "Chip fabrication plant, NAND flash",
  "eps": 0.0005292,
  "status": "e",
  "op": "NAND memory cell fabricated, all process steps",
  "bib": [
   "asml2011sustainability"
  ],
  "note": "",
  "K": 0.7217949776347681,
  "Klo": 0.7209761892826914,
  "Khi": 0.7227189188566218,
  "B": -1.930734458517943,
  "env": false
 },
 {
  "key": "c2_fab_nand_2010",
  "cls": "construction",
  "year": 2010,
  "label": "fabrication plant, NAND",
  "table": "Chip fabrication plant, NAND flash",
  "eps": 0.0002567,
  "status": "e",
  "op": "NAND memory cell fabricated, all process steps",
  "bib": [
   "asml2011sustainability"
  ],
  "note": "",
  "K": 0.7224971731887161,
  "Klo": 0.7216927886845405,
  "Khi": 0.723404621374357,
  "B": -1.899315061833541,
  "env": false
 },
 {
  "key": "c2_knit_swgfirst_2012",
  "cls": "construction",
  "year": 2012,
  "label": "whole-garment knitting",
  "table": "Whole-garment knitting, Shima SWG-FIRST",
  "eps": 2.388,
  "status": "e",
  "op": "needle selected (knit or not) by one knitting system in one pass",
  "bib": [
   "shimaseiki2012swg",
   "knittingindustry2012review"
  ],
  "note": "",
  "K": 0.7239015642966121,
  "Klo": 0.7231259874882386,
  "Khi": 0.7247760264098272,
  "B": -2.29617590721213,
  "env": false
 },
 {
  "key": "lpbf",
  "cls": "construction",
  "year": 2016,
  "label": "metal 3D printer",
  "table": "metal 3D printer",
  "eps": 0.7041,
  "status": "m",
  "op": "voxel melted",
  "bib": [
   "slm2016slm500"
  ],
  "note": "",
  "K": 0.7267103465124043,
  "Klo": 0.7259923850956354,
  "Khi": 0.7275188364807678,
  "B": -2.2431359093982226,
  "env": false
 },
 {
  "key": "c2_am_mjf4200_2016",
  "cls": "construction",
  "year": 2016,
  "label": "powder-bed 3D printer",
  "table": "Multi Jet Fusion printer, HP 4200",
  "eps": 0.002884,
  "status": "m",
  "op": "voxel set, fused or not (600 dpi x 600 dpi x 0.08 mm)",
  "bib": [
   "hp2021jetfusion",
   "hp2016delivers"
  ],
  "note": "",
  "K": 0.7267103465124043,
  "Klo": 0.7259923850956354,
  "Khi": 0.7275188364807678,
  "B": -2.0043720005711356,
  "env": false
 },
 {
  "key": "ebeam",
  "cls": "construction",
  "year": 2018,
  "label": "e-beam writer",
  "table": "e-beam writer",
  "eps": 5.52e-05,
  "status": "m",
  "op": "pixel exposed",
  "bib": [
   "aida2018development",
   "jeol2026jbx8100fs"
  ],
  "note": "",
  "K": 0.7281147376203003,
  "Klo": 0.7274255838993335,
  "Khi": 0.7288902415162379,
  "B": -1.8325663827393166,
  "env": false
 },
 {
  "key": "c2_dna_droligo_2020",
  "cls": "construction",
  "year": 2020,
  "label": "DNA synthesizer",
  "table": "DNA synthesizer, Dr. Oligo 768XLc",
  "eps": 5.818373216443463e-14,
  "status": "m",
  "op": "nucleotide added to a molecule (2 bits)",
  "bib": [
   "biolytic2020droligo",
   "biolytic2020introduces"
  ],
  "note": "",
  "K": 0.7295191287281965,
  "Klo": 0.728858782703032,
  "Khi": 0.7302616465517083,
  "B": -0.9348526325056167,
  "env": false
 },
 {
  "key": "twophoton",
  "cls": "construction",
  "year": 2021,
  "label": "two-photon printer",
  "table": "two-photon printer",
  "eps": 0.00092,
  "status": "m",
  "op": "voxel exposed",
  "bib": [
   "nanoscribe2021quantum"
  ],
  "note": "",
  "K": 0.7302213242821445,
  "Klo": 0.729575382104881,
  "Khi": 0.7309473490694434,
  "B": -1.954751257700952,
  "env": false
 },
 {
  "key": "c2_peptide_libertyblue_2022",
  "cls": "construction",
  "year": 2022,
  "label": "peptide synthesizer",
  "table": "Peptide synthesizer, Liberty Blue 2.0",
  "eps": 2.272342868132691e-15,
  "status": "e",
  "op": "amino-acid residue added to a molecule (4.32 bits)",
  "bib": [
   "cem2026liberty",
   "cem2025liberty",
   "cem2018liberty"
  ],
  "note": "",
  "K": 0.7309235198360925,
  "Klo": 0.7302919815067301,
  "Khi": 0.7316330515871785,
  "B": -0.7940198611255536,
  "env": false
 },
 {
  "key": "c2_dna_enzymatic_2023",
  "cls": "construction",
  "year": 2023,
  "label": "enzymatic DNA printer",
  "table": "Enzymatic DNA printer, SYNTAX STX-200",
  "eps": 7.161074727930416e-11,
  "status": "m",
  "op": "nucleotide added to a molecule (2 bits)",
  "bib": [
   "dnascript2026faq",
   "dnascript2023hifidelity",
   "dnascript2023unveil"
  ],
  "note": "",
  "K": 0.7316257153900405,
  "Klo": 0.7310085809085793,
  "Khi": 0.7323187541049136,
  "B": -1.2438702955405256,
  "env": false
 },
 {
  "key": "arf",
  "cls": "construction",
  "year": 2024,
  "label": "ArF immersion scanner",
  "table": "ArF immersion scanner, at 28\\,nm density",
  "eps": 5.258469768071715e-06,
  "status": "m",
  "op": "transistor exposed",
  "bib": [
   "asml2026annual",
   "mantor2012amd"
  ],
  "note": "",
  "K": 0.7323279109439886,
  "Klo": 0.7317251803104284,
  "Khi": 0.7330044566226487,
  "B": -1.7304584131085896,
  "env": false
 },
 {
  "key": "euv",
  "cls": "construction",
  "year": 2025,
  "label": "EUV scanner",
  "table": "EUV scanner, at H100 density",
  "eps": 6.527e-06,
  "status": "m",
  "op": "transistor exposed",
  "bib": [
   "asml2026annual",
   "andersch2022hopper"
  ],
  "note": "",
  "K": 0.7330301064979367,
  "Klo": 0.7324417797122778,
  "Khi": 0.7336901591403839,
  "B": -1.7398438362359945,
  "env": false
 },
 {
  "key": "c2_fab1993",
  "cls": "construction",
  "year": 1993,
  "label": "fabrication plant",
  "table": "Chip fabrication plant, 150\\,mm, at the density of the PowerPC 601",
  "eps": 7.459,
  "status": "e",
  "op": "transistor made",
  "bib": [
   "williams2002kilogram",
   "diefendorff1993powerpc",
   "branham2010deconstructing"
  ],
  "note": "",
  "K": 0.7098281184450841,
  "Klo": 0.7088319497928719,
  "Khi": 0.7109469362278895,
  "B": -2.3456405356815897,
  "env": false
 },
 {
  "key": "c2_fab1998",
  "cls": "construction",
  "year": 1998,
  "label": "fabrication plant",
  "table": "Chip fabrication plant, 200\\,mm, 0.35\\,$\\mu$m, Fab 8 of the Worldwide Fab Energy Survey",
  "eps": 2.533,
  "status": "m",
  "op": "transistor made",
  "bib": [
   "patton1999worldwide",
   "bouchard1996design"
  ],
  "note": "",
  "K": 0.7138640046261491,
  "Klo": 0.712897423636613,
  "Khi": 0.7149451242909197,
  "B": -2.2987359939454515,
  "env": false
 },
 {
  "key": "c2_fab2002",
  "cls": "construction",
  "year": 2002,
  "label": "fabrication plant",
  "table": "Chip fabrication plant, 300\\,mm, 130\\,nm",
  "eps": 0.2654,
  "status": "m",
  "op": "transistor made",
  "bib": [
   "krishnan2008hybrid",
   "intel2026quickref",
   "branham2010deconstructing"
  ],
  "note": "",
  "K": 0.716882718102948,
  "Klo": 0.7159572078527537,
  "Khi": 0.7179160754911639,
  "B": -2.2007625668192383,
  "env": false
 },
 {
  "key": "c2_fab2007",
  "cls": "construction",
  "year": 2007,
  "label": "fabrication plant",
  "table": "Chip fabrication plant, 300\\,mm, 65\\,nm, model",
  "eps": 0.04996,
  "status": "e",
  "op": "transistor made",
  "bib": [
   "boyd2009thesis",
   "tynefield2008gtx200"
  ],
  "note": "",
  "K": 0.7203936156138804,
  "Klo": 0.7195411945493644,
  "Khi": 0.7213452654287436,
  "B": -2.1282347179366066,
  "env": false
 },
 {
  "key": "c2_fab2012",
  "cls": "construction",
  "year": 2012,
  "label": "fabrication plant",
  "table": "Chip fabrication plant, 300\\,mm, 28\\,nm, model",
  "eps": 0.006578,
  "status": "e",
  "op": "transistor made",
  "bib": [
   "boakes2023cradle",
   "tsmc2013manufacturing",
   "mantor2012amd"
  ],
  "note": "",
  "K": 0.7239045131248127,
  "Klo": 0.7231251812459754,
  "Khi": 0.7247744553663231,
  "B": -2.0401818618810603,
  "env": false
 },
 {
  "key": "c2_fab2016",
  "cls": "construction",
  "year": 2016,
  "label": "fabrication plant",
  "table": "Chip fabrication plant, 300\\,mm, 16\\,nm, model",
  "eps": 0.00375,
  "status": "e",
  "op": "transistor made",
  "bib": [
   "boakes2023cradle",
   "tsmc2025gigafab",
   "nvidia2016pascal"
  ],
  "note": "",
  "K": 0.7267132311335589,
  "Klo": 0.7259923706032639,
  "Khi": 0.727517807316387,
  "B": -2.015775601739169,
  "env": false
 },
 {
  "key": "c2_fab2020",
  "cls": "construction",
  "year": 2020,
  "label": "fabrication plant",
  "table": "Chip fabrication plant, 300\\,mm, 7\\,nm, model",
  "eps": 0.002171,
  "status": "e",
  "op": "transistor made",
  "bib": [
   "boakes2023cradle",
   "tsmc2025gigafab",
   "krashinsky2020nvidia"
  ],
  "note": "",
  "K": 0.7295219491423047,
  "Klo": 0.7288595599605523,
  "Khi": 0.7302611592664506,
  "B": -1.9920384573118388,
  "env": false
 },
 {
  "key": "c2_stm2014",
  "cls": "construction",
  "year": 2014,
  "label": "STM atom assembler",
  "table": "STM atom assembler, 38 cobalt atoms (NIST)",
  "eps": 239700.0,
  "status": "e",
  "op": "atom placed",
  "bib": [
   "celotta2014invited",
   "nist2026atom",
   "yin2025economical",
   "wmi2026wmi",
   "specs2026mimea",
   "edwards2016gamma"
  ],
  "note": "",
  "K": 0.7253088721291858,
  "Klo": 0.7245587759246195,
  "Khi": 0.726146131341355,
  "B": -2.7963392783697625,
  "env": false
 },
 {
  "key": "c2_tweez2016",
  "cls": "construction",
  "year": 2016,
  "label": "tweezer array",
  "table": "Optical tweezer array, defect-free rubidium arrays",
  "eps": 128.8,
  "status": "e",
  "op": "atom placed",
  "bib": [
   "endres2016atom",
   "quera2023dual"
  ],
  "note": "",
  "K": 0.7267132311335589,
  "Klo": 0.7259923706032639,
  "Khi": 0.727517807316387,
  "B": -2.469364061268776,
  "env": false
 },
 {
  "key": "c2_hdl2018",
  "cls": "construction",
  "year": 2018,
  "label": "STM hydrogen lithography",
  "table": "STM hydrogen lithography, ZyVector",
  "eps": 28.31,
  "status": "e",
  "op": "pixel exposed",
  "bib": [
   "zyvex2018zyvector",
   "randall2018highly",
   "specs2026mimea",
   "edwards2016gamma"
  ],
  "note": "",
  "K": 0.7281175901379318,
  "Klo": 0.7274259652819082,
  "Khi": 0.7288894832914188,
  "B": -2.403566461902907,
  "env": false
 },
 {
  "key": "g5_nxe3400b",
  "cls": "construction",
  "year": 2018,
  "label": "EUV scanner",
  "table": "EUV scanner, NXE:3400B, at 7\\,nm density",
  "eps": 2.295e-05,
  "status": "e",
  "op": "transistor exposed",
  "bib": [
   "asml2026annual",
   "krashinsky2020nvidia"
  ],
  "note": "",
  "K": 0.7281175901379318,
  "Klo": 0.7274259652819082,
  "Khi": 0.7288894832914188,
  "B": -1.7944507439537247,
  "env": false
 },
 {
  "key": "c2_xt1460",
  "cls": "construction",
  "year": 2020,
  "label": "ArF dry scanner",
  "table": "ArF dry scanner, XT:1460K, at 65\\,nm density",
  "eps": 1.634e-05,
  "status": "e",
  "op": "transistor exposed",
  "bib": [
   "asml2026annual",
   "asml2026xt1460k",
   "tynefield2008gtx200"
  ],
  "note": "",
  "K": 0.7295219491423047,
  "Klo": 0.7288595599605523,
  "Khi": 0.7302611592664506,
  "B": -1.7796976801860365,
  "env": false
 },
 {
  "key": "c2_xt860n",
  "cls": "construction",
  "year": 2022,
  "label": "KrF scanner",
  "table": "KrF scanner, XT:860N, at 0.13\\,$\\mu$m density",
  "eps": 4.304e-05,
  "status": "e",
  "op": "transistor exposed",
  "bib": [
   "asml2026annual",
   "asml2026xt860n",
   "montrym2004geforce"
  ],
  "note": "",
  "K": 0.7309263081466776,
  "Klo": 0.7302931546391968,
  "Khi": 0.7316328352414825,
  "B": -1.8217597012322302,
  "env": false
 },
 {
  "key": "c2_xt400m",
  "cls": "construction",
  "year": 2023,
  "label": "i-line scanner",
  "table": "i-line scanner, XT:400M, at 0.35\\,$\\mu$m density",
  "eps": 0.0007089,
  "status": "e",
  "op": "transistor exposed",
  "bib": [
   "asml2026annual",
   "asml2026xt400m",
   "bouchard1996design"
  ],
  "note": "",
  "K": 0.7316284876488641,
  "Klo": 0.7310099519785188,
  "Khi": 0.7323186732289985,
  "B": -1.9434309726016001,
  "env": false
 },
 {
  "key": "c2_mla150",
  "cls": "construction",
  "year": 2025,
  "label": "laser direct writer",
  "table": "Maskless laser direct writer, MLA 150",
  "eps": 0.0003627,
  "status": "e",
  "op": "pixel exposed",
  "bib": [
   "heidelberg2025mla150"
  ],
  "note": "",
  "K": 0.7330328466532372,
  "Klo": 0.732443546657163,
  "Khi": 0.7336903492040303,
  "B": -1.9143272305244403,
  "env": false
 },
 {
  "key": "fab2025",
  "cls": "construction",
  "year": 2025,
  "label": "fabrication plant",
  "table": "chip fabrication plant, logic",
  "eps": 0.001663,
  "status": "m",
  "op": "transistor made",
  "bib": [
   "tsmc2025gigafab",
   "boakes2023cradle",
   "andersch2022hopper"
  ],
  "note": "",
  "K": 0.7330301064979367,
  "Klo": 0.7324417797122778,
  "Khi": 0.7336901591403839,
  "B": -1.9804616998883486,
  "env": false
 },
 {
  "key": "tweezers",
  "cls": "construction",
  "year": 2025,
  "label": "optical tweezers",
  "table": "optical tweezers, continuous reloading",
  "eps": 3.802666666666666,
  "status": "e",
  "op": "atom placed",
  "bib": [
   "chiu2025continuous",
   "carrascocodina2026energy"
  ],
  "note": "",
  "K": 0.7330301064979367,
  "Klo": 0.7324417797122778,
  "Khi": 0.7336901591403839,
  "B": -2.3163813007452094,
  "env": false
 }
]


==> anc/code/tables/make_table4.py <==
#!/usr/bin/env python3
"""Tables S2 and S3 of the electronic supplementary material (supplement.tex, REVTeX) and of the frozen Proc A supplement: the
points of Fig. 3 of the article (label tab:history) and humanity's energy with food and feed at the epochs of Fig. 3 (label
tab:energy).

The data are DATA4 and EN4 of paper/figures/make_figures.py (MF), read from its source as literals, and K and B are computed as
make_figures.py computes them (E4, K4, B4, envelope4). Before writing, the script checks
  - fig4_points.json (POINTS): the same points in the same order, with the same class, year, labels, status, operation, sources
    and path flag, and eps, K and B equal to 1e-4 (the file carries the unrounded values of the research notes, DATA4 the
    rounded ones that the figure uses), and
  - the block "Fig. 3, Table S2 and Table S3" of make_figures_output.txt (FIGOUT): every line of humanity's energy and of the points,
    rebuilt with the format of print_fig4, must be the printed line.
Run with --no-check to skip both checks.

It writes, next to this script,
  table4_revtex.tex  for supplement.tex (REVTeX), which reads it with \input: two longtable environments in the one-column
                     grid of table S1, ended by \twocolumngrid, so that they span the page and break across pages, at
                     \footnotesize with double rules. References to the article (Fig. 3, Eq. 3) are written with \mainref,
                     which supplement.tex defines from main-labels.tex.
  table4_rspa.tex    for rspa/esm.tex (the Proc A supplement): two longtable environments at 7.5 pt, with single rules.
Both need the longtable package (rsproca_new loads it; supplement.tex loads it). The captions are set with the
\\@makecaption of each class, so that they look like the captions of the floats, and the pages after the first of Table S2
repeat the head under "(continued)". Each file starts with \\clearpage, so that Table S1 comes before Table S2, and the
REVTeX file ends with \\clearpage and \\twocolumngrid. The rows of Table S3 end in \\\\*, and in the REVTeX file \\needspace
(package needspace) starts the table on a new page unless half a page is left, which keeps it on one page.

Table S2 lists every point, grouped by class (CLS4) and within a class by year and then energy per operation, the order of
print_fig4. Its columns are a mark for the points on the path of the cheapest technique found, the year, the technique with its
sources, the operation (the unit of work, with the bits it holds where they are more than one), the primary energy per
operation eps to two significant figures and B to two decimals, rounded half up as in Table S1. Estimates and proxies
are marked after the name of the technique. Table S3 gives E at the epochs of EN4, central value and bounds as in EN4, with K
at the central value to three decimals and its range from the bounds to four, so that a bound that lies within 0.0005 of the
central value does not print as equal to it.
"""
import ast, json, math, re, sys
from decimal import Decimal, ROUND_HALF_UP
from pathlib import Path

HERE = Path(__file__).resolve().parent
MF = HERE.parent / "figures" / "make_figures.py"
if not MF.exists():
    MF = HERE / "make_figures.py"   # all the files in one folder, as the electronic supplementary material may be downloaded
FIGOUT = MF.with_name("make_figures_output.txt")
POINTS = HERE / "fig4_points.json"

kB = 1.380649e-23; T0 = 2.725; ln2 = math.log(2)
eT0 = kB*T0*ln2                     # unit of B, as in make_figures.py
YR4 = 3.15576e7                     # Julian year in s, as in make_figures.py
CLS4 = ["processing", "storage", "transfer", "construction"]

# Subheadings of the classes in Table S2, with the unit of eps
TITLE = {"processing": "Processing, per operation (each bit of a result)",
         "storage": "Storage, per bit stored",
         "transfer": "Transfer, per bit sent",
         "construction": "Construction, per specified bit or per transistor, voxel or atom"}

MARK = {"e": r"$^{\dagger}$", "p": r"$^{\ddagger}$", "m": ""}     # estimate, proxy, taken from the sources cited
PATH = r"$\bullet$"                                                # on the path of the cheapest technique found

# The unit of work in the Operation column, where the operation of DATA4 is not used as it is (after GENERIC). Each names the
# unit and, where it holds more than one bit, their number, log2 of the number of symbols (a) it is chosen from (23 letters
# 4.52, 26 letters 4.70, 44 keys 5.46, 48 characters 5.58, 84 characters 6.39, 90 channels or characters 6.49, 109 keys 6.77,
# 152 sorts 7.25, 1,024 signs 10, 4,095 signs 12.0, 20 letters or amino acids 4.32, 5 frames 2.32, 8 colours 3, 40,000
# characters 15.29), as in the research notes (bits_per_op) and in the operations of DATA4.
OP4 = {
    # processing
    "abacus1": "addition, 4.5 digits",                             # the rate of the 1946 soroban champion, as soroban1946
    "ibm405_1934": "addition, 5 digits on average",                # a card field into a counter group
    "ibm407_1956": "addition, 6 digits on average",
    "p3_a100_2021": "64-bit flop, tensor cores",                   # the FP64 Tensor Core peak of the data sheet
    "p3_h100_2022": "64-bit flop, tensor cores",
    # storage
    "clay": "letter written, 4.52 bits",                           # at a Carolingian scribe's rate
    "s1_roman_scribe_301": "letter written, 4.52 bits",
    "s1_wangzhen_1298": "character set or printed, 15.29 bits",
    "s1_woodblock_ricci_1600": "character impressed, 15.29 bits",
    "s1_hoe4cyl_1860": "character impressed, 7.25 bits",
    "s1_compositor_keeling_1871": "type sort set, 7.25 bits",      # including distribution and correction
    "s1_handcylinder_1873": "character impressed, 7.25 bits",
    "s1_sholes_glidden_1874": "keystroke, 5.46 bits",
    "s1_typewriter_mcgurrin_1888": "keystroke, 6.39 bits",
    "s1_typist_reed_1892": "keystroke, 6.39 bits",
    "s1_shorthand_reed_1892": "letter taken down, 4.70 bits",        # longhand equivalent
    "s1_longhand_reed_1892": "letter written, 4.70 bits",
    "s1_paige_1894": "character composed, 6.77 bits",
    "s1_simplex_1898": "type composed, 6.49 bits",
    "s2_tty14_reperf_1946": "character punched, 5 bits",
    "s2_ibm726_tape_1953": "character written, 6 bits",
    "s2_ibm733_drum_1955": "word written, 36 bits",
    "s2_ibm727_tape_1955": "character written, 6 bits",
    "s2_ibm721_punch_1955": "card punched, 864 bits",
    "s2_ibm350_ramac_1957": "character written, 6 bits",
    "s2_ibm729vi_tape_1962": "character written, 6 bits",
    "s2_ibm1301_disk_1962": "character written, 6 bits",
    "s2_ibm2401_tape_1966": "byte written, 8 bits",
    "s2_ibm2314_disk_1966": "byte written, 8 bits",
    "s2_ibm3211_printer_1970": "character printed, 5.58 bits",
    "s2_ibm3330_disk_1971": "byte written, 8 bits",
    "s2_ibm3340_disk_1973": "byte written, 8 bits",
    "s2_ibm3420_tape_1973": "byte written, 8 bits",
    "s2_ibm3800_laser_1975": "dot position set",
    "s2_shugart_sa400_1976": "bit written",
    "s2_ibm129_keypunch_1979": "keystroke, 6 bits",
    "s2_ibm3380_disk_1981": "byte written, 8 bits",
    "s2_seagate_st412_1983": "bit written",
    "s2_ibm3480_tape_1985": "byte written, 8 bits",
    "s2_quantum_dlt4000_1996": "byte written, 8 bits",
    "s2_seagate_barracuda9_1997": "byte written, 8 bits",
    "s2_hp_laserjet1100_2002": "dot position set",
    "s2_plextor_px716a_2005": "byte written, 8 bits",
    "s2_exabyte_lto2_2006": "byte written, 8 bits",
    # transfer
    "chappe": "semaphore sign, 6.52 bits, per station",
    "t1_edelcrantz_1796": "shutter sign, 10 bits, per station",
    "t1_prussian_1833": "semaphore sign, 12.0 bits, per station",
    "t1_fiveneedle_1837": "letter, 4.32 bits",
    "morse1860": "Morse dot unit",                                 # battery and two operators, in the technique
    "t1_heliograph_1889": "Morse dot unit flashed",
    "t1_armyflag_1889": "Morse dot unit waved",
    "ship_spark_1912": "Morse dot unit",
    "alexanderson_1920": "Morse dot unit",
    "tg16_teleprinter_1944": "teleprinter signal unit",
    "teletype15_1951": "teleprinter signal unit",
    # bits sent over a link, with its medium and reach; the energy is that of the equipment at both ends (a modem, PHY,
    # transceiver or full-duplex module per end), as the caption says
    "bell103a_1967": "bit sent, telephone line",
    "alto_ethernet_1978": "bit sent, coaxial cable",
    "coax_ethernet_1995": "bit sent, coaxial cable",
    "lxt970_1997": "bit sent, twisted pair",
    "dp83848_2007": "bit sent, twisted pair",
    "sfp_plus_2010": "bit sent, fibre, 10 km",
    "dp83867_2015": "bit sent, four twisted pairs",
    "qsfp28_2016": "bit sent, fibre, 10 km",
    "cfp2_dco_2021": "bit sent, fibre, 400 km",
    "zr400_2023": "bit sent, fibre, 120 km",
    "osfp_1p6t_2025": "bit sent, fibre, 500 m",
    # construction
    "gobelins_hl_1750": "colour of a cell, 7.16 bits",
    "gobelins_bl_1750": "colour of a cell, 7.16 bits",
    "gobelins_1885": "colour of a cell, 13.8 bits",
    "paisley_drawloom_1838": "weft colour chosen, 3 bits",
    "kidderminster_brussels_1839": "pile colour chosen, 2.32 bits",
    "power_dobby_1896": "heald shaft set",
    "power_jacquard_steam_1896": "hook set",
    "power_jacquard_electric_1913": "hook set",
    "c2_litho_contact_1971": "transistor exposed",
    "ribosome1977": "bit specified",
    "c2_litho_micralign_1979": "transistor exposed",
    "c2_am_sla250_1999": "voxel cured",
    "c2_am_sla5000_1999": "voxel cured",
    "c2_dna_abi3900_2000": "nucleotide added to a molecule, 2 bits",
    "c2_fab_dram_2000": "DRAM cell made",
    "c2_dna_abi3400_2003": "nucleotide added to a molecule, 2 bits",
    "c2_fab_nand_2006": "memory cell made",
    "c2_fab_nand_2008": "memory cell made",
    "c2_fab_nand_2009": "memory cell made",
    "c2_fab_nand_2010": "memory cell made",
    "c2_knit_swgfirst_2012": "needle selected",
    "c2_am_mjf4200_2016": "voxel set",
    "c2_dna_droligo_2020": "nucleotide added to a molecule, 2 bits",
    "c2_peptide_libertyblue_2022": "residue added to a molecule, 4.32 bits",
    "c2_dna_enzymatic_2023": "nucleotide added to a molecule, 2 bits",
}
# Operations of DATA4 used in a shorter form wherever they occur
GENERIC = {"64-bit floating-point operation": "64-bit flop", "64-bit floating-point operation, board": "64-bit flop",
           "addition, 32 bits, at the device": "addition, 32 bits",
           "Morse-equivalent dot unit (1 bit), 50 per word": "Morse-equivalent dot unit",
           "Morse dot unit (1 bit), 50 per word": "Morse dot unit",
           "semaphore sign, 6.52 bits, per station": "semaphore sign, 6.52 bits"}

# Names of techniques that differ from the table field of DATA4 other than by a capital first letter. "(proxy)" is left out,
# since the mark of the proxies gives it.
TECH4 = {}

# Characters outside ASCII in the names of DATA4, and their LaTeX forms
NONASCII = {"é": r"\'e", "è": r"\`e", "ü": r"\"u", "ö": r"\"o", "ä": r"\"a", "É": r"\'E", "–": "--", "—": "---"}

CAPTION7 = (
    r"Points of Fig.~\ref{fig:trajectory}, the techniques of the four classes of control operation by year, with the primary "
    r"energy $\eps$ per operation and $B$ from Eq.~\eqref{eq:B}. Processing is counted per bit of a result, "
    r"so that an addition of $n$ decimal digits is $n\log_2 10$ operations. Storage is counted per bit stored, and "
    r"transfer per bit sent over a link between separate stations or machines, including the operators and equipment at both "
    r"ends. The optical telegraphs are charged one station of a relay line, and the Bluetooth and Wi-Fi radios their "
    r"transmitter alone. Construction is counted per specified bit, or per transistor, voxel or atom that is one binary choice. "
    r"The Operation column names the unit of work and, where it holds more than one bit, the number of bits, $\log_2 a$ for "
    r"a symbol chosen from $a$ symbols. A Morse dot unit or a teleprinter signal unit is one bit. $\eps$ is primary energy. "
    r"Electricity is charged at 3.5 units of primary energy per unit of electricity up to 1950, 3.0 from 1951 to 2009 and "
    r"2.3 from 2010. People are charged their metabolic power at 81.4\,W per metabolic equivalent from the 2024 Compendium "
    r"of Physical Activities \citep{herrmann2024compendium}, or its 2011 edition for the Jacquard loom "
    r"\citep{ainsworth2011compendium}. Steam engines are charged the heat of the coal they burned, and the ribosome the "
    r"glucose behind its ATP and monomers. The GPU boards are counted at their rated peak 64-bit rate and charged their "
    r"maximum board power. $B$ is computed before rounding, and $K$ follows from the year through Table~\ref{tab:energy}. " + PATH + r" "
    r"On the path of the cheapest technique found at or before the year. $^{\dagger}$Estimate, where the power, the rate or "
    r"the count is inferred, not stated in the sources cited, or is given there as an estimate. $^{\ddagger}$Proxy. The other points take all three from the "
    r"sources cited.")

CAPTION8 = (
    r"Humanity's use of energy $E$ with food and feed at the epochs of Fig.~\ref{fig:trajectory}, central value and lower "
    r"and upper bounds, with $K$ at the central value and its range from the bounds, for $P = "
    r"E/(3.15576\times10^{7}\,\mathrm{s})$. The population is that of HYDE~3.3 through Our World in Data, with Gapminder "
    r"from 1800 and the United Nations from 1950 "
    r"\citep{kleingoldewijk2023hyde,gapminder2022population,un2024world,owid2024population}. Its bounds are the lowest and "
    r"highest of the published estimates that we found, taken from the compilation of the United States Census "
    r"Bureau \citep{uscensus2025historical}, among them those of McEvedy \& Jones, Biraben, Durand and the United "
    r"Nations \citep{mcevedy1978atlas,biraben1980essay,durand1974historical,un1973determinants,un1999world}, and "
    r"from Maddison \citep{maddison2010historical}, whose estimates the compilation does not include. Before 1820 the "
    r"use per person lies between the values of Malanima "
    r"\citep{malanima2014history} and of Smil \citep{smil2017civilization}, and the central use per person is the geometric "
    r"mean of the two. The ranges of population and of use per person before 1820 are combined in quadrature, as independent "
    r"errors in the logarithm, so that the bounds lie within the products of the lowest and of the highest estimates, by up "
    r"to 0.013 in $K$. From 1820 food, fodder and traditional fuel lie between the lowest and highest of the world "
    r"reconstructions of Malanima, Court, Martin-Amouroux and Smil "
    r"\citep{malanima2022world,court2016energy,martinamouroux2022world,smil2017energy} and of the traditional fuel of "
    r"Fernandes \textit{et al.}\ from 1850 \citep{fernandes2007global}. The modern energy of Our World in Data is added at "
    r"the epochs it gives, from Smil before 1965 and from the Energy Institute since "
    r"\citep{owid2026primaryenergy,smil2017energy,ei2026statistical}. For 1913, 1929 and 1938, which it does not give, "
    r"the modern energy is that of Malanima's database \citep{malanima2022world}, and the traditional part and its "
    r"bounds are interpolated in the logarithm between 1900 and 1950. Between the epochs, $E$ and its bounds are "
    r"interpolated in the logarithm.")

HEAD7 = r" & Year & Technique & Operation & $\eps$ (J) & $B$ \\"
HEAD8 = r"Year & \multicolumn{3}{c}{$E$ (EJ per year)} & $K$ & Range of $K$ \\"
HEAD8B = r" & Central & Lower & Upper & & \\"

# The two builds: rules, font, column widths, the multiplication sign, the foot of continued pages and the page breaks around
# the tables. REVTeX sets them in one column between \onecolumngrid and \twocolumngrid; its longtable* is not used, since a
# \clearpage after it does not start a new page. The \clearpage before the tables starts them on a page after table S1.
# The pages of Table S2 that continue on the next one end without a rule in REVTeX (foot), since its output routine overruns
# such a page by 0.9 pt with one. The widths W1 (technique) and W2 (operation) are set so that every operation fits one line
# and the technique column takes the rest of the text width that the mark, year, eps and B columns and the column gaps leave,
# from the widths of the cells measured in each build's table font with the bibliography resolved; what is left goes between
# the columns. Rows whose technique and sources are wider than W1 take two lines.
BUILDS = {
    "revtex": dict(
        top=r"\hline\hline", bottom=r"\hline\hline", times=r"\times", longtable="longtable", mainref=True,
        pre=[r"\clearpage"], post=[r"\clearpage", r"\twocolumngrid"], foot=[],
        between=[r"\needspace{0.5\textheight}%"],   # table S3 starts on a new page unless half a page is left (needspace package)
        font=[r"\def\table@hook{\footnotesize}%", r"\setlength{\tabcolsep}{4pt}%"],
        cols7=r"@{}c@{\hspace{3pt}}r@{\extracolsep{0pt plus 1filll}\hspace{8pt}}>{\raggedright\arraybackslash}p{W1}"
              r">{\raggedright\arraybackslash}p{W2}lr@{}",
        widths=("236pt", "130pt"),        # measured maxima: operation 128.6 pt, year 37.8, eps 43.4, B 21.7
        cols8=r"@{\extracolsep{0pt plus 1filll}}rrrrrc@{}"),
    "rspa": dict(
        top=r"\hline", bottom=r"\hline", times=r"{\times}", longtable="longtable",
        pre=[r"\clearpage"], post=[], foot=[r"\hline"],
        font=[r"\fontsize{7.5}{9}\selectfont\setlength{\tabcolsep}{2pt}%"],
        cols7=r"@{}c@{\hspace{2pt}}r@{\extracolsep{0pt plus 1filll}\hspace{4pt}}>{\raggedright\arraybackslash}p{W1}"
              r">{\raggedright\arraybackslash}p{W2}@{\hspace{8pt}}l@{\hspace{8pt}}r@{}",
        widths=("222pt", "112pt"),        # measured maxima: operation 111.5 pt, year 31.4, eps 37.3, B 20.6; text width 160 mm
        cols8=r"@{\extracolsep{0pt plus 1filll}}rrrrrc@{}"),
}


def literals(path, names):
    """The values of the top-level assignments to names in the Python source at path, which must be literals."""
    out = {}
    for node in ast.parse(Path(path).read_text()).body:
        if isinstance(node, ast.Assign) and len(node.targets) == 1 and getattr(node.targets[0], "id", None) in names:
            out[node.targets[0].id] = ast.literal_eval(node.value)
    missing = set(names) - set(out)
    assert not missing, f"{missing} not found in {path}"
    return out


def E4(EN4, year, which=0):
    """Humanity's energy in EJ per year, log-linear between the epochs of EN4; which = 0 central, 1 lower, 2 upper bound."""
    ys = sorted(EN4)
    if year in EN4: return EN4[year][which]
    for a, b in zip(ys, ys[1:]):
        if a < year < b:
            la, lb = math.log10(EN4[a][which]), math.log10(EN4[b][which]); t = (year - a)/(b - a)
            return 10**(la + t*(lb - la))
    raise ValueError(year)
def P4(EN4, year, which=0): return E4(EN4, year, which)*1e18/YR4
def K4(EN4, year, which=0): return (math.log10(P4(EN4, year, which)) - 6)/10
def B4(e): return 0.1*math.log10(eT0/e)
def yearstr4(y): return f"{-y} BCE" if y < 0 else ("1 CE" if y == 1 else f"{y}")


def points():
    """The points of DATA4 as dicts, with K, its bounds, B and the path flag env, as make_figures.py computes them, and EN4."""
    lit = literals(MF, ("DATA4", "EN4"))
    EN4, PT4 = lit["EN4"], []
    for k, c, y, l, t, e, s, o, b in lit["DATA4"]:
        PT4.append(dict(key=k, cls=c, year=y, label=l, table=t, eps=e, status=s, op=o, bib=b, K=K4(EN4, y),
                        Klo=K4(EN4, y, 1), Khi=K4(EN4, y, 2), B=B4(e)))
    for c in CLS4:                  # envelope4: the points of the class that set a new least energy per operation
        best = math.inf
        for q in sorted([q for q in PT4 if q["cls"] == c], key=lambda q: (q["year"], q["eps"])):
            q["env"] = q["eps"] < best*(1 - 1e-9)
            if q["env"]: best = q["eps"]
    assert {q["cls"] for q in PT4} == set(CLS4) and {q["status"] for q in PT4} <= set(MARK)
    assert len({q["key"] for q in PT4}) == len(PT4)
    return PT4, EN4


def check_points(PT4):
    """The points agree with fig4_points.json."""
    js = json.loads(POINTS.read_text())
    assert [q["key"] for q in js] == [q["key"] for q in PT4], "the keys or their order differ from " + POINTS.name
    for q, r in zip(PT4, js):
        for f in ("cls", "year", "label", "table", "status", "op", "env"):
            assert q[f] == r[f], (q["key"], f, q[f], r[f])
        assert q["bib"].split(",") == r["bib"], (q["key"], q["bib"], r["bib"])
        assert abs(math.log10(q["eps"]/r["eps"])) < 1e-4, (q["key"], q["eps"], r["eps"])
        for f in ("K", "Klo", "Khi", "B"):
            assert abs(q[f] - r[f]) < 1e-4, (q["key"], f, q[f], r[f])
    return len(js)


def check_figout(PT4, EN4):
    """Humanity's energy and the points, printed as print_fig4 prints them, are the lines of the block in FIGOUT."""
    lines = FIGOUT.read_text().splitlines()
    i = next(n for n, s in enumerate(lines) if s.startswith("Fig. 3, Table S2 and Table S3")) + 2
    ours = [f"  {yearstr4(y):>9s}   {E4(EN4, y):9.4g}   {E4(EN4, y, 1):7.4g}   {E4(EN4, y, 2):7.4g}   {P4(EN4, y):.3e}"
            f"   {K4(EN4, y):.3f}   {K4(EN4, y, 1):.3f} to {K4(EN4, y, 2):.3f}" for y in sorted(EN4)]
    for c in CLS4:
        ours.append(f"  {c}, {sum(q['cls'] == c for q in PT4)} points (* on the path of the cheapest found)")
        for q in sorted([q for q in PT4 if q["cls"] == c], key=lambda q: (q["year"], q["eps"])):
            ours.append(f"    {yearstr4(q['year']):>8s} {'*' if q['env'] else ' '} K {q['K']:.3f}  B {q['B']:+.3f}"
                        f"  Xi {q['K'] + q['B']:+.3f}  eps {q['eps']:.3e}  [{q['status']}]  {q['table']}; {q['op']}")
    block = [s.rstrip() for s in lines[i:i + len(ours)]]
    bad = [(a, b) for a, b in zip(ours, block) if a.rstrip() != b]
    assert not bad and lines[i + len(ours)].startswith("  gains"), (
        f"the points or the energy disagree with {FIGOUT}:\n" + "\n".join(f"ours: {a}\nfig:  {b}" for a, b in bad[:10]))
    return len(ours)


def dec(x):
    """x as a Decimal at 12 significant figures, which removes the noise of binary floating point."""
    return Decimal(format(float(x), ".11e"))


def sig2(x, times):
    """Positive x to two significant figures, rounded half up, as in write_systems_table.py (Table S1): exact powers of ten as
    10^{n}, values from 0.1 to 100 plainly, and others as m times 10^{n}."""
    d = dec(x)
    e = d.adjusted()
    if d == Decimal(1).scaleb(e):
        return f"$10^{{{e}}}$"
    r = d.quantize(Decimal(1).scaleb(e - 1), rounding=ROUND_HALF_UP)
    e = r.adjusted()
    if -1 <= e <= 1:
        return f"${r.quantize(Decimal(1).scaleb(e - 1)):f}$"
    return f"${r.scaleb(-e).quantize(Decimal('0.1')):f}{times}10^{{{e}}}$"


def decn(x, n):
    """x to n decimals, rounded half up, in math mode (a typographic minus)."""
    r = dec(x).quantize(Decimal(1).scaleb(-n), rounding=ROUND_HALF_UP)
    if r == 0:
        r = abs(r)
    return f"${r:f}$"


KEEP = ((r"\,", "\x01"), (r"$\mu$", "\x02"))        # LaTeX that DATA4 already writes (1\,h, 0.35\,$\mu$m), kept as it is


def tex(s):
    """Text of DATA4 for LaTeX: special characters escaped, characters outside ASCII as accents, thin spaces before units.
    The thin spaces and micro signs that DATA4 writes in LaTeX are kept (they were escaped as text before 28 Sep 2026)."""
    for a, b in KEEP:
        s = s.replace(a, b)
    s = s.replace("\\", r"\textbackslash{}")
    for a, b in (("&", r"\&"), ("%", r"\%"), ("#", r"\#"), ("_", r"\_"), ("$", r"\$"), ("{", r"\{"), ("}", r"\}"),
                 ("~", r"\textasciitilde{}"), ("^", r"\textasciicircum{}")):
        s = s.replace(a, b)
    for a, b in NONASCII.items():
        s = s.replace(a, b)
    assert all(ord(ch) < 128 for ch in s), s
    s = re.sub(r"(\d) (MHz|GHz|Mb/s|Gb/s|Tb/s|nm|MB|km|m)\b", r"\1\\,\2", s)
    s = re.sub(r"\b(Dr|St|Mr)\. ", r"\1.\\ ", s)                     # no sentence space after an abbreviation
    for a, b in KEEP:
        s = s.replace(b, a)
    return s


def technique(q):
    t = TECH4.get(q["key"], q["table"].replace(" (proxy)", ""))
    return tex(t[0].upper() + t[1:])


def operation(q):
    return tex(OP4.get(q["key"], GENERIC.get(q["op"], q["op"])))


def year(y):
    return yearstr4(y).replace(" ", "~")


def caption_setup(b):
    """The group that sets the font and the captions of the longtables: \\@makecaption of the class for "Table N." and a
    caption as wide as the text."""
    return [r"\begingroup", r"\makeatletter", *b["font"],
            r"\def\LT@makecaption#1#2#3{\LT@mcol\LT@cols c{\hbox to\z@{\hss\parbox[t]\LTcapwidth{%",
            r"  \ifx#1\@gobble#3\par\else\@makecaption{#2}{#3}\fi}\hss}}}%",
            r"\makeatother", r"\setlength{\LTcapwidth}{\textwidth}%"]


def caption(text, b):
    """A caption for the build: in the REVTeX supplement the figure and equation of the article are written with \\mainref."""
    if b.get("mainref"):
        text = text.replace(r"Fig.~\ref{fig:trajectory}", r"Fig.~\mainref{fig:trajectory}")
        text = text.replace(r"Eq.~\eqref{eq:B}", r"Eq.~(\mainref{eq:B})")
    return text


def table7(PT4, b):
    cols = b["cols7"].replace("W1", b["widths"][0]).replace("W2", b["widths"][1])
    L = [rf"\begin{{{b['longtable']}}}{{{cols}}}",
         rf"\caption{{{caption(CAPTION7, b)}}}\label{{tab:history}}\\", b["top"], HEAD7, r"\hline", r"\endfirsthead",
         r"\caption[]{(continued)}\\", b["top"], HEAD7, r"\hline", r"\endhead",
         *b["foot"], r"\endfoot", b["bottom"], r"\endlastfoot"]
    for c in CLS4:
        L.append(rf"\multicolumn{{6}}{{l}}{{\textit{{{TITLE[c]}}}}} \\*")
        for q in sorted([q for q in PT4 if q["cls"] == c], key=lambda q: (q["year"], q["eps"])):
            cite = r"\citep{" + ",".join(k.strip() for k in q["bib"].split(",")) + "}"
            cells = [PATH if q["env"] else "", year(q["year"]), f"{technique(q)}{MARK[q['status']]} {cite}", operation(q),
                     sig2(q["eps"], b["times"]), decn(q["B"], 2)]
            L.append(" & ".join(cells) + r" \\")
    L.append(rf"\end{{{b['longtable']}}}")
    return L


def table8(EN4, b):
    L = [rf"\begin{{{b['longtable']}}}{{{b['cols8']}}}",
         rf"\caption{{{caption(CAPTION8, b)}}}\label{{tab:energy}}\\", b["top"], HEAD8, HEAD8B, r"\hline", r"\endfirsthead",
         r"\caption[]{(continued)}\\", b["top"], HEAD8, HEAD8B, r"\hline", r"\endhead",
         *b["foot"], r"\endfoot", b["bottom"], r"\endlastfoot"]
    for y in sorted(EN4):
        c, lo, hi = EN4[y]
        k, klo, khi = K4(EN4, y), K4(EN4, y, 1), K4(EN4, y, 2)
        assert decn(k, 3) == f"${k:.3f}$" and decn(klo, 3) == f"${klo:.3f}$" and decn(khi, 3) == f"${khi:.3f}$"
        cells = [year(y), f"${c!r}$", f"${lo!r}$", f"${hi!r}$", decn(k, 3), f"{decn(klo, 4)} to {decn(khi, 4)}"]
        L.append(" & ".join(cells) + (r" \\*" if y != max(EN4) else r" \\"))     # kept on one page
    L.append(rf"\end{{{b['longtable']}}}")
    return L


def render(PT4, EN4, name):
    b = BUILDS[name]
    head = ["% Generated by make_table4.py from DATA4 and EN4 of make_figures.py. Do not edit by hand.",
            f"% Table S2 (tab:history, {len(PT4)} points of Fig. 3) and table S3 (tab:energy, {len(EN4)} epochs), as "
            f"longtable environments; the preamble needs the longtable package."]
    return "\n".join(head + b["pre"] + caption_setup(b) + table7(PT4, b) + [""] + b.get("between", []) + table8(EN4, b) + [r"\endgroup"]
                     + b["post"]) + "\n"


def main():
    PT4, EN4 = points()
    if "--no-check" not in sys.argv[1:]:
        print(f"{check_points(PT4)} points agree with {POINTS.name}")
        print(f"{check_figout(PT4, EN4)} lines agree with {FIGOUT.name}")
    for name in BUILDS:
        (HERE / f"table4_{name}.tex").write_text(render(PT4, EN4, name))
    for c in CLS4:
        qs = [q for q in PT4 if q["cls"] == c]
        print(f"{c}: {len(qs)} points, {sum(q['env'] for q in qs)} on the path, "
              + ", ".join(f"{sum(q['status'] == s for q in qs)} {s}" for s in "mep"))
    print(f"{len(EN4)} epochs of humanity's energy")


if __name__ == "__main__":
    main()

